Finite Gaussian assistance protocols and a conic metric for extremizing spacelike vacuum entanglement

In a pure Gaussian tripartition, a range of entanglement between two parties ($AB$) can be purified through classical communication of Gaussian measurements performed within the third ($C$). To begin, this work introduces a direct method to calculate a hierarchic series of projective $C$ measurements for the removal of any $AB$ Gaussian noise, circumventing divergences in prior protocols. Next, a multimode conic framework is developed for pursuing the maximum (Gaussian entanglement of assistance, GEOA) or minimum (Gaussian entanglement of formation, GEOF) pure entanglement that may be revealed or required between $AB$. Within this framework, a geometric necessary and sufficient entanglement condition emerges as a doubly-enclosed conic volume, defining a novel distance metric for conic optimization. Extremizing this distance for spacelike vacuum entanglement in the massless and massive free scalar fields yields (1) the highest known lower bound to GEOA, the first that decays slower than the two-point correlation functions and (2) the lowest known upper bound to GEOF, the first that decays exponentially mirroring the mixed $AB$ negativity. Furthermore, combination of the above with a generalization of previous partially-transposed noise filtering techniques allows calculation of a single $C$ measurement that maximizes the purified $AB$ entanglement. Beyond expectation that these behaviors of spacelike GEOA and GEOF persist in interacting theories, the present measurement and optimization techniques are applicable to physical many-body Gaussian states beyond quantum fields.

==> anc/figure2lognegativities.txt <==
rtilde	Nminxi	Nmaxxi
0	1.4619129473830001721476998738	3.51944390137810279072460158529224040166237355067964648742000144930004334362373655091212556802696296821626360621722734148223606329770267382326049641179717550918902202200203745264123303183195869668824887662216296534
1	0.5494882127553645594701254596	3.217641556390430415811879353807497473437661557343668160240782065315861264316031310841425919693559833332024549036712642721409296020572621521414156644214444414193246748054261140528136031245944363738355285214479681859
2	0.3314929934889075045345398068	3.12091876865059953455329654247361260050631562605336212283969932891392523201024546484542707364154307397355371429419569958583684378788700222981490033610716723593787971489339015136031924768240050216027258408726211057
3	0.2343285247239134540186434045	3.06873067081472707907497313446248220321944685179043334014525346051084620634367151814606223043947552579350321610491218884505484414543758958277515133755021854598122397294907928306289234372294237766270688433043237876
4	0.1680679040628897783977655127	3.0351662203174914779988271073744855373585876596611647795032372645141033560934088358552603594369597328307732481175242214143610615118796707144349330145400563286722144309073117524718198572273770369499592137823453983
5	0.1182986158887127847890727713	3.01151773728325319503853416386834826541282749984232637058871354394534517047258921751276245159372384589752636151060556074622494844225105507409413206299094478843615156032591820271979407060811678093383477971259058539
6	0.0871332676974777313576403174	2.99387713474959916420623616493851162685640489860845097284198851793342303606375358850711680627024871123066854533850903245139883171254921785942903967534272973606893276377720628609101812346222404265820948444474468627
7	0.0652404632865887229478432549	2.98018519929968235737556149600704299606920803554925943197220398111796058397806919711588554857180394079187101814290043541056503908356421881299120636883637262442541967232184715573266276943168238175297572740423600532
8	0.0480522980087524183482775901	2.96923918467372040395458939418276670258191188924188875449056667865169073145120977156169865919032793275355595968746285176596888579139838785310933204045021305710679041712058403100876702796548160876537372390488848301
9	0.0352148965639402672672589285	2.96028404761813838359946206070704494200119153320012206308640503417474574454900110703997497499700084800690832882145925484656309307465024158826477851450026765793824717464946982646341615137547705596521261612318763262
10	0.0265695329641019214122319524	2.95281972392491414423398452075919588329009760125023987792368680405397922812338803630119433803812724980129528795930574489328695677687835572630410165842018254084672010123783891321256359947420847430561012234048248987
11	0.0194559274990334511514634469	2.94650099551069328543165192610191358110622110277751327447050799780948302990708720385861831684655247357142979800907315135560275581785971528072884668535077762837086164437521414100610630843077663093830743273918561708
12	0.0145548433806641020511431581	2.94108150149926346888049124373478277097142157878952709822094094502589454294545040232250159869561227596589664973713350641844284227590464035029690591510323439224296655918370227495890431746319213812033833440769276791
13	0.0112198182802087832003914574	2.93638057713405582076907894961835963078016241076870059530370411364280417690074827988331605498397156416672225401345247887419732155347972535457915959058608876227133131331834396464144702510748594962057836368504713424
14	0.0086301282158590079161809963	2.93226267978863801625915197572646163133116277458790128290133019649870595868546488967114487067679586926359770542713910462798570728669500907346650129069497706922346475034067280098871909842491019919053924876351770657
15	0.0065955434549251350311989322	2.92862412612816140235527722562832235970608722007925617045109417830543807112519279793827196246735385358213729007942706126352061245686487661113050437440028830396218141732713043160554341216053383695708908378745896281
16	0.0049920701155956000485906878	2.92538426293890824491505103499184696954344086630418198099554558520890881671122743595646388615580468759173906188685797199292187217429053912857731220859654516149596101647467372172668128885711665683862361595534421124
17	0.0037361042109051008030661375	2.92247942608517727040808135443526301975561202163979630828018867116198257338401002279072519977658581558403661228801210868803152374511826290561634384701763561902022774580246646634710244502609084732748807952247937067
18	0.0027831260735349444631194539	2.91985870807671753261883200435664863922333492046636719967051928307768931808439907734288546199889288912281538016482736166960021484800583516020462780524463526819435259671137487648129521132166637726234375788148897142
19	0.0020781466809147496731502092	2.91748093079866892050718879863936216237128834152622212557530588114728128898292239246033629892437181212292387834894825287432072790999141410520420271090248617551493539656614046333648150747048680620704642313581212766
20	0.0015965861228000274962302068	2.91531244039030600849812880594957877562598663076678887181564048065491973334569975919670671400187449519707910700859511396285715227091746727877626772940045188509597162127201535227204544911382360008789943035232795682
21	0.0011954189272361323554112313	2.91332547473694581690393751481392809253789717790252184155893396407947025419522990661812601198726541219099417432192471071875285455752483119432460459262086081831624808061969401304511157065467407869792964897405486379
22	0.0009101941069452945506721502	2.91149693720389025901302799908829741562364013218220616756543142278260537431547033036928494401113473255722372237198992826666616989483922919880116450196071356094134281766930787168073058604884173949336590245917032706
23	0.0006954655484661038067446648	2.90980746338405815629338119167177047943615066091857270420692551065554542500254708458867787961750938133368872150982217515303033428062860681716335701922601785230068116983163979128018305276105430185193790497048962502
24	0.0005277988110421285651526488	2.90824070236411163119242012229335222023757117195857169251070230133223136985923508574494844987749715487488740675389069022799458329669287993863220065443360168209654136384909608836559014819972261053307197436281046089
25	0.0003984510917178448309154086	2.9067827571792182727471899190226081263445076469074894805479401709703453164510977715584818860387296088715749477804587011780678949909858082800277968276045857648562963405103087403983400815151326335756948080634668573
26	0.0003009352026203650152113576	2.9054217448619672769461567372030010627233398719039680526617033921704157117090378095215014440499315214165604410226450411112848350245542147264638264772065618916214770956093323982814942141800577508896137774380084849
27	0.0002250047405018053126583181	2.9041474473584574255373432212003264370081474749193098371458977600645071107664803678662446945842738387917545932553161227244917515048526377099111734757976908135523391954847796788941122193417115863482236771513350705
28	0.000164973328702144819888923	2.9029510322047420942661576356417841055834785780025148816921725121735283986368411574895219663826630443535972302693727031955768616546085498205256965555618338927245794669708627050719855735613702974158508933714711636
29	0.0001188702260777936385493875	2.9018248272747252247520969789694943516415483609794627675194240326476695950463814409007368578363914754899414814654752304040064735404818257217547868656823489827055492557770525918197783700944472127225746219062158472
30	0.0000888221043468195937267056	2.9007621378122589188169878495038226404713824279025454469007216297251094921476306996588984275152013358441895444630141406676386077875221584826014388396722043609740767107225961418012270069514042086447042122998420097
31	0.0000673635319218386739397361	2.8997570968032901126883743089862189579597707532694636310904004705400671209526567689963270277347634886751620712120438490932277132632479673133443763455716653094729478247724527795210664994903552883163421888657710239
32	0.0000517937307191454123608681	2.8988045418384158433492646256659501400087308370364362744005609241743807274954794191948311489140838677423972205560574710075935672340445310969010989678590918820417846582543986180498444835766785697878935550906874921
33	0.0000397119904763088241778283	2.8978999131749957416470639450773511026725898961637189508345566515388589340179261304068808111367193587124824867205683671819312756901933381318914736116195484583020610355702143702010485499832315692612686413369900039
34	0.0000302413002553514187867657	2.8970391688791006098608357593771243441803008491330457355573375163641681996931606997709856422789532047267288051712340613719367448728755053974248628162791928153995005441594059282779942924678256056595689865557437637
35	0.0000229793408803447744027252	2.8962187138152773094732322091580906810550387280141141779235543330912633862967169889800929787089815592069026756053796263320585324965609379402562870115552055377525105268087456985227568427395371429768239412314620373
36	0.0000174481977116029296752424	2.8954353399305783855243578196786135943080600523008282892393073966403960781695477338723675640879589997373352530917485773596813080585208734733390251562065339963635780197468766738835664851149473031736289878906973148
37	0.0000131422748119299752251691	2.8946861758019093205517227302682812429819935113148451554875652911099668637450868895473196928473679212016928633560199014651352205885909969376107048352514352717574784287320891616578677476736766788966319007497300485
38	9.7747022645871464536599e-6	2.8939686438212530336774314165792867357642971470169524425201266153049871590606349106480058100960487734568374287122774659112031671787662937884476485557671025398700656662356248691556365047609218465836857725528933422
39	7.125503695744151752602e-6	2.8932804237101583984551218773781819882942564687409977252815252207348285886968192439524310149313144195318434623712740267062201290816098504023550544439572032598126725169049938197772109085339228739882016925971232476
40	5.1002309214598784776516e-6	2.8926194213040404711689973128926915397280652795773450175156298292557524265890059835575420259931254566523076195226303254462995910414577157543952177906994437126433487482428074484754697013930732673187829575169299107
41	3.6838879412965295251485e-6	2.8919837417439998942308117430990940476290551606636030267281686014876116379077677334917322430758338233984502833223827928834020257422848178171493630820923119433921208397775245891023264711146803538106987521526414845
42	2.7089123920547423545641e-6	2.8913716663707959243420647987426677857728030662481091357711344553694883749769260426375707960053970260394654068714209380600609338132423690215129930418182043106720116185535936579351070491146528308275307486183650684
43	2.10540983439121235064e-6	2.8907816327412073525217197340274485038934329850004306517555550581342327749975229830983585542816616227866296666415227744402707911714477669011394770557240250139497612536387287106094588696008488750422431898936352518
44	1.6437338994505078499627e-6	2.8902122172880742260352221747320354858919544554789237989661755365283117355829694215612798512127456425157971460449186211723725434541282564545071737182246788800112786241012551505972061532754032968963144982999352157
45	1.2738054712226722480404e-6	2.8896621202270356438247858218861488308597462850611890685615055533127935368265638762508985775327827013255143933030799888849769356897367953843840323084010199765971295321426981955136766836495782410287596040547856511
46	9.831558667437709041947e-7	2.8891301523793821380004923457968140350541666730003801572800320842076554458094097006836149481390005233920215513364257970772648029922581063001879619074225402729333784388852798812951325166709862738046539443195084705
47	7.452100962185606340669e-7	2.8886152236346442057461799718914689091103871571937893346771281602740256933188414405060182556042767783190690658445758243327973794161634073928101041887046700662932390294766433229819365969195456486107657223299171306
48	5.507640871459304403528e-7	2.8881163328209767119237816041259411622923186760731603631486354471343330299176963135727713613976242188879382535982696150499656217102761807486525419704336873417896646581193763441806599693435264667460503426490076486
49	3.990982174801093838364e-7	2.8876325587879839479725958169531007761169954311194685621812601858157449599159493700899752633877255916713781832835688956757986062530193746512204329015042100343010679725295098441673581071351583062713331506448763543
50	2.909103026045909506034e-7	2.8871630525368707235441474851011885036702082226566450456307163115194528084753290555424309103220554818662755243837492175672756309744347492702991501015815726484217221293319193596058366073669583058417357469509449486
51	2.081768304933807918256e-7	2.8867070302578973367854035729277968509936580347067662133451665011575662800420831616661197177760371109897649152588763031749728519439455363469354363735272186901116397261521230583522680959555336033381800735487020873
52	1.483293499633518638447e-7	2.8862637671560138406934104557047962100439905103978501338362766944882997107066990998879682848661331770145455037518249812961368442421935321960550216735639320736766609816988970891670249584567923844762604608040562319
53	1.034334674099090038725e-7	2.8858325919630146528980647425021827920416956574301349648077246275593285476571713002042046694510765867965282480443856482785096504235927115445002475461389641449682088385212643697775178403158750348073171140340752083
54	7.14126424715789441838e-8	2.8854128820492015753350413003629067467564835255203417800558906237139685343888438531311738037425454472237821920786975342162008223692458886543019477681849870091850577866485381778150897351320465118265061747378458033
55	5.69951431661414422802e-8	2.8850040590598668122954615129020972769387854341096235311592848146845462539524545300182591213037039189362715043529106673648823472284628788068064316282541140184384269165258171919693902278046983601168352834268955165
56	4.57430528965078797742e-8	2.8846055850123088919574729398659948150198375626295542529085675827433878411097715860550919112643612268207606902657171658279554359848616619624062333956892535986118838514677832139474697592983583996501207516687990538
57	3.63816216742453782598e-8	2.8842169587979000158908021962552601783443828893044325024857625528821501568102885835753119763093408638493085704703486322144624974873712734161592818712544746511706059766328043291399700583825301313356468222391996814
58	2.84689554725265310607e-8	2.8838377130411999348683256306734792421276785706821881146710836042032155126267128481211362917369267204348246794448599161404083449606764124023852736008713371048333054153789920515418213178767089076063601485630904921
59	2.17642609616605125007e-8	2.8834674112744775282918820749825333972722758360646555414931436114025516867992989854539052531973890621490347247890611762038564920875911362979808051445172624853601490597596933862973155792716739471612341423327058879
60	1.61218039355503203548e-8	2.8831056453914365957394014013258285463793306539364749021287391866061805966840365729427373492979546794771155303820711580614269826546316382970317744883158634363786092240327656540277293456126232088527582764312238339
61	1.14519669173457661845e-8	2.8827520333485952798226292791903491529277677125395645735366213944252751099104151956400852682871400157428760895704650909653607469908474928802219535239917988957995853520980056916433796345395951837756218226398969671
62	7.9616028215020703138e-9	2.8824062170867618244009470445849395874652145210138450044841639141450028249761825221560208979915094188389883522743946204494157425556942321071757173194493245905564423734076757440593495823590324113514065485434620632
63	5.6398371783284810936e-9	2.882067860648485005492673794956136410890079138292307305927574487674783575527563598602622280528413560858772579629797675445227101995629446237567708184066044617410137967315411298951175359652246156783587091678749572
64	3.9757314582425816304e-9	2.88173664847032049335679889629613635419198871666397951200238414277335385795110383713577999865938333156642057692309796112804548713110704383684748100931687614764777006094222829397493213594518622371577707939998871622
65	2.7708508696196184598e-9	2.8814122838313155697884605573378376168179150826195635618210225578451512648454728461838026440275915995231478344373288699431405121816481919331835219010882060384345861753810492407886814657722116939763090186556407232
66	1.8724760290207800462e-9	2.88109448744133347773409559167732084524018244719862666264030030957862155598510028486724767345776433155220129492355393369766782701432447702094351684170939416245527036700397631589524037181692810526916556659668595651
67	1.2898471554246650044e-9	2.88078299615476515479883363987135425815602098693369569542869710817572735274692595491300669322184717729528856748166712378816392423018073828316001119881570198986181673984418214663003859838783536662237277121168353267
68	9.236630024962441141e-10	2.8804775617968522552193954694207946834572090561000099948961359833414633125406303264138724289430397597214559374731994931095450213496168914204160739627894135232642967045262400228099112754299273442347233628561286344
69	7.562586615128958652e-10	2.88017795009130671030775512748494989134674205649380646033704200437741844409709288880945411173125024568764180311664899764135219781237765131607936185340846956522488855600783658796010280668126419858796580359110427931
70	6.163097016325308518e-10	2.87988393967918867865518333240095842939678565243142379739358955715402082998662341978088148672939033231286428788051992643556176724175970873662835768412371363831368243230901465815841505035413466519507944041744319306
71	4.961344674987472816e-10	2.87959532122012210555604528835474874796649924969428354326483139224810599711205180384948821785746846531554312514277769005159939056513599422031900870396116482572051062672562358034805348620558087367187134712572146139
72	3.920828768428873633e-10	2.87931189656790694502543063802486156152418343056573172905270830598842770455695403573018856702083990136843714615340619865595010592045615748931744678174966327652670538466837992500064161919790479117678288611844348649
73	3.020673732389137125e-10	2.8790334780134478959208201369646909462389715897768809177554604366985947282182996109176756853259308794074563915550069224193940862928284286482167438358961340596833004935156345269615938638466130811156320896281948071
74	2.251154042577556716e-10	2.8787598875886770711422299925216869929381918363633489206458985258453525932767556310587889832238727747484901490985343140658656375252488800441266639945547603819928942591258644727145095893677561065555262932057734534
75	1.609164960077199432e-10	2.8784909564258158886978561408273722893028398577706464734780426124637796208163244509918330866141025593076478852398768232586289952323584422949831764665858093317265560767823613295319605709116831259135932034516946154
76	1.082398169771870281e-10	2.8782265241669112574591308911703456131895875959752391052179277814246154418912435445180762929545346882116205964513655145248341635053348169582969895307511173700681510018751882858347090286691812608964116941531366836
77	6.54389344549828976e-11	2.8779664384191028124928740379907249383696619189419875759057031475692310664767075579448632667565342112763016121682846880501288444038457713990765965302179523715387911100843867444790055886673151941028369875073219204
78	3.76716018052925534e-11	2.8777105542515401360112348450629123212344568636491372972599640231252393493051538790419238861865855472078313882550030519885104729560857886452125505582399879596133184609133561951607329311758970585824079902003576083
79	2.53151324562850217e-11	2.8774587337302790043981164863738282210517817644411789017238237479655980504013984452280999282057403084538806656113261670042102530594841110295716747711988847273962640609943476254160797852036729117875084332143721789
80	1.66711930177331952e-11	2.8772108454878501498647923105686635911962675965782014334261896511580841015535966552433896728060391365637064326101801652359022969759622965651577763090807717635591070865368129203122759784672564622085165981295638531
81	1.06482602079565488e-11	2.8769667643245183796226953247953339557301769894036812219465088384852600057605294205936256951379834279214758026478288553955357385299485033545075439575596366077972358434188995393229456739973975162534050166944309276
82	6.7189180753098462e-12	2.8767263708385389840143735082546686222553616326673313366427456242339020665374029935960451018094971483174591084346466060439303663537668729283360164129784093586866539497842519330417960234268057871063317503105226926
83	5.6382583656777842e-12	2.8764895510829763855368940501257745503651618878589001570366088195908314505507186005450806239384182355969827038265929889323328986701396094109870825247810569533137936503941548021278931736955757226339832430639554621
84	4.6984935141703294e-12	2.8762561962468805890936224992737693781500295974184424526427857860866640686170782337239339001462458312198704506870258619613489625012539752137677402789473796545738110633585473480818291712925698519854822745399497411
85	3.8734308448124008e-12	2.8760262023588233795523397961068101500913748427349915882416051529269560630669393777820568890642456541928561655084330811239618615312226507151395669998645494483101866337638240621379345401516058736684366009772535109
86	3.1445321941265673e-12	2.8757994700109811627219405264002732001484706130393987598294054266924685832484096862920865162547201451944793559852621833990926277037230303397147346973490099587046407730170291144556008589090481260168985487660527861
87	2.4986635087984509e-12	2.8755759041021172993123368308324487914479865987593719370459799556731342389440572689824062812688347828873498038900592047820594935461645773356180003960469582722208013410757149271458461323968425321846415869526092766
88	1.9274770886236059e-12	2.8753554135979658763321331043807016837946571234218942418066660457475919602039037040199495881946437717411552090626542208028211961857867596321178338384008335144798017038056414863424268294986961387340526366648390135
89	1.4282919770525351e-12	2.8751379113076529736289864587500134118472595685827847959769220320915483084802596161138501890424370402503021136914332019270129260008667477256933012302628299064877057645241014409612459471483097127499029098317755814
90	1.0069598969413036e-12	2.8749233136749122650392747862040621028627325961143746682921205159541476331434189031240848768513183259999943944889636407245548437124838638299392571143944701716928434615694862378803281519666391512660680896373242526
91	6.757803190502784e-13	2.8747115405829606967645220632760773280790087891592180884188141831778594807142475581618247923934389506720176595101134543560798402668298249596269559883213560204270219037834254994691797785917247134814847910009917529
92	4.185133116676002e-13	2.8745025151719982911309658223070473394835542995010433383031699383086110933174953850826522206698383222215380858080548972400603448423054762140073932514296939228331513936334549802035909693015794047435228382318822239
93	2.226603277959643e-13	2.8742961636683849628334355687182997918852937344260562283840528096421218819278686364000548347837581864903807512447025406009461773383933520350479783364391799628668920483353373611020962585705777024204577490509056611
94	8.33361581474278e-14	2.8740924152246276070647556809376607947938636336913606806112813395763975567741874737923541470656071055551601724888012768693305796444248251132162148473426754601583816168529485930217223961848323450995166761840905905
95	3.88549302669888e-14	2.8738912017693835098293837482390856161836913904543886569874820733350051635420107141772458242844452639603360276119728970188811642138653916774631380985018037447080956866539378496559886545394899753604002272993361943
96	1.79648053109167e-14	2.8736924578667521249455638510202459082042316007897759112775179575310156911652505950344108509857253521978496907832897102322678327558666795902448204885621477446092129902132242975020310018039295254452108643641010337
97	4.3632417089438e-15	2.8734961205841871562337964577755563483233434991942066847670410566945526058650754547655867140998290435150131057441649257049065078742100077164838354323410895163964178326746044609126114204943160687552985123609425347
98	0	2.8733021293684152961099604348094519559117528227484788606633055080922895576157498018548342601663915292031889820050634089678677797291895426845979276345318989823821207469275406246072688126031871570660171684466581559
99	0	2.8731104259287974539507309591985501749518244601353157316890667934763631941017111710141397183161559867035719202687767455407997244794104209408420832870305596035269988339777844655357040483305027262368938216409603688
100	0	2.872920954127613349750023832773374483663764157856372251007420393822207174781424378687901516926575189425924184354847432742267751637932030583296607592216763484594103404136841044780172832234782936224587464931408371
101	0	2.8727336598767913882592496007417054300130512021051930751997420340030636995846856627345395605699475592829267765549457837312438469937183966902941911595340431152280599931685386506717401785628897046080837050985854596
102	0	2.872548491040643156655628617032463043885527791175138413070894242718268960716276586749378665635977171553483692510505041745808929488641437227996687056281356055354141360513451021073223783621285801806780409692723422
103	0	2.8723653973441960540122961591401931821474558431690104157920121410703202362314486468797494044183502825110276759144228187308177863076613275819168811629942428797449143016139247699218763591769788659939576422397638059
104	0	2.8721843302867487759415099929918774979442650370357726697083413687763112910766123969486202448896890919953803375107324696682733860563191982423619945981624656985815709374857575708397546564236292637217705112524328338
105	0	2.8720052430603029226895712645030115791312828659907084134878862133682898050753245835691615493265478888460389746153128661436877270087666452609874522661108247913347360187141731973810747229735530286022070579181025399

==> anc/figure4values.txt <==
site	phiProfile1	piProfile1	phiProfile2	piProfile2	phiProfile3	piProfile3	phiProfile4	piProfile4	phiProfile5	piProfile5	phiProfile6	piProfile6	phiProfile7	piProfile7	phiProfile8	piProfile8	phiProfile9	piProfile9	phiProfile10	piProfile10
1	0.000185540007674735865895177218232531637941941751271960190647726028953226912338506616396194988169431917	0.003716982202859008235012448287709420899163874286608125236309480366524695221833806929615647116134124414	0.000129577431594470847584622444334182968959512550665475902160773493243635681961588503800580740211740073	0.004177332883150150692710834721552719886068728681704593673014496532859243892715306897959585040974125254	0.00006489411665917247306161711612367307356788114846830519246027807865339612108983794999576423056997569035	0.002528298069786740098099225103915995815337984733041395460644430084277770511415322715236779557070111022	0.0004948617650497054471243886029420651097878435843414469393332835289467774326442464301039177916530536211	0.007261494425187944449392914151389132252937214993516890081981369936960553292193250841808553564660128004	0.000348204838894232639439767348174568124023707769229109924436631382288995658738504431104062791434190937	0.004943146956708333465117998386890687382411101335738728332003644045669068914352242148353123777955540129	0.0006255651290838698602001292672981057668715778027456543834784041925296879401823411948452642150935473649	0.008420066292113384574851304772529470982033223888228743799346534400086930699020806773782093591293338955	0.0008566498216374938974641462496914319965828730987331964934109014768910722130657151735589281400008258488	0.008685223247981546716492319327330808951609110265052858269841770738971480411269551631354804299678125443	0.0003578845717385173644758886481438183573933270324143719792599953781991754875601515497321026421783670062	0.0006928478894263232725381358913914423565747801690050167115697349773929500569844970213598731477699021124	0.001432569030152097758432698674957364041616863878003739457799762104773926434839668166229727465558612012	0.01228276933831664781474152518790947141325627725730113029057379802170676937573917696446651330501678153	0.000474502869851447441296314772425677697471152252959163077279477642002569260859309281402571402837971863	0.007629777569570471159889302703959117342107863927957145153546067231637925427921346816918405068002759137
2	0.0003731832257534753389843580942057869509776363659723330591786043285651907468034333752558842456136840209	0.007439585553961194087955357996957996434433608975444658970839166684593178892990366790201482559704840217	0.000260801267103740726159238493011863927350311757669523344808961585316593174366838662733541960099529255	0.00836632640628961850366589609052650769270951987129480780246418453333619172838032455980182849595624635	0.0001307181801818444783211079422406761600410968040310716677197888966664666623848671108818266359280483859	0.005066628867125528898266137640298272381431352901759980230529004488501168145219980608476459660269652048	0.0009953571115455749581054882292305373973304738464176795492477899887048678718443769872009755162629743858	0.01453441093061329130777523585814342972924289257720157272211071856502259687923173886518096397022129973	0.0007012098082773286100283085367542610051792937493519002337726290353292823905755780898605415139502451636	0.009901193616071935532876174039506829253988815011519854427217953022099274545170783497836360597948752138	0.001256689279455413308546925040524717188312017621147526051548696583709528109846134689955592824511582066	0.01682665612411625967283326595128223986766204605192217525873451119006727110119708381498598094608561738	0.001723820982462294374510203029399885239714104748014228609527811548148033929710302789785472291509153782	0.01738115049421737919393217638390543541366523045123819046410635483619451674127275109260087508230562547	0.000715126984916186432377256940464504190043859522613074112020851074917090066883965611466201050861020919	0.001345535797035333985080448582931326463070159648742158241503747659013951983770136536933415402380489811	0.002878691189843548784811595029072822325435572009872034624814659600462433083911694564385213361997835136	0.02454288066126323369848097605098077971388474354416898574785883800222013921908480795019929625642073842	0.0009612397169816875788496517913238269252942618474646981646296907164202575772576283529224977874887834683	0.01529692470430399491655359808595511359590352894909604093136492469852013062427427241581331057423734542
3	0.00056508947345377226311482918705972729769892188152489155167002940625977584410377248693656313445395438	0.01117348479121067504454785330894401870467605110747223118752249704104955898580303805522731517495511671	0.0003953675712816945111286862015254817837537175145947848689698643584926743914672906044036933248978479445	0.01257881124961526248928864879084827349355873748191642035157410139368937812415212070134688127386912763	0.000198432992273592027272246028322644726456839933053604176844792625291031920694128042177232589034689884	0.007625189116027470315839844351757679072001462083084962226818827933269940087184342606620701857747482901	0.001507268954546753854674039080665341591348215698598146192099369642256088529680404736207083747540567608	0.02183022609775974052849571873563360817664196697000402555048533574233231053380982300161203597021849436	0.00106396627603454948834040731461623446046304212564697290293570181906791971015052658041982265776324008	0.01488921395320008236824562038178435817915774318169686139600637534136840428873349973759145870772249246	0.001899021431428739187540121655712372411452257451461020561868805514141564578768699830192710487339896436	0.02520564746007274835143697235214101158148299973799388251599375687059270900567153187378877264732091543	0.002612313587582852889560116956064062095365558952630685978280492521482930353134462548145460294917793669	0.02609829663423044084401089308466847461508677184961627833927097332112442910339990850859785667187441408	0.001070913329508584689829066797053668341946031205820498717939885872922258335842094869287793124905292529	0.001917006119670147360792513148383791494924737574968875134226850373589896410768448566682198251144520925	0.004352104789787143936825443484409788138877284784916358841849494576436641302951165904526535211907210312	0.03675629412953748370242655796287014670891614552834736086547563814651057526866405848264812876361413642	0.001472912134052359593734164715942287350839264934236894117317312386461841818685599250833188904583003436	0.02303882751802623347816080092757231732748904036607235830963228242766044891046677557582553813908342199
4	0.000763534656009893485361424060826547009107701239702887940250275199209941426654311366712513158330935349	0.01492446324360864945788305033840342300743085593295944011346873342710632895136548325404929405773590759	0.0005350745175408404332092394632755994242277596755598329555248251896458883256362352846574080649881782602	0.01682696397736305908573042019390781909868053000159938035268827525461818441042107584899362051306035995	0.0002690629209675119938202043198038096500786012827667884317215009759662698456069592076036473306143090691	0.01021450938895472629830276592228592903087289483006007837359708699127147810142060680676313083333375987	0.00203668613769267290521859242383006725325671132250300140570119677158779183590537688554268571943544033	0.02916052364289634188201807615430633268484570793586968632796742146585422220062022109510822529318236407	0.001441736616281059422782854988178397825210021398835848861450586896628389339358298244150747677804073698	0.01992263386253265394396339308916006638306106681298048839463505389115154234175944248994183500509275119	0.002558391287817238207716624195899638781029476414899415799244212544848868264397423416961706482678070088	0.03354159248736961490567380614641328358891115082167963606246464193819882996800741032348132481844311992	0.003533497329885923744837813794617907407585887294420516021747934613704137391978831831435246174271096517	0.03484677768024055205325352182366164173217458809203323871328962622990961368908096349180045489471978973	0.001424069657765939213998421968473962208385592415139252235120667163479904721806968766103763128257337768	0.002364376150689885891900178074051461464460540269714298417936973938002418488510344106541717776599009797	0.005866913394779526886015750841119835417121054174807319332305431598655922816437708152082697057573232882	0.0488961267145436506658595113122889399745128923500188691713464992968801096590728301070758487513758161	0.002023181148673190874891503231595893538614917230253034814690726747474133112535131954963910908248177958	0.030892864300036789826099731643492797238742628347568283186132674625675505430594009776995298756182016
5	0.000970976218236434327873713235055375775189006824181202256256696508738504673575019144131942704933502499	0.01869847073014936304284270855900563772177681194875576451196462028261868819440658940665711465217087603	0.0006818806636388486326604459806640431969132610242132177908791165210545603296922784386521872064989506722	0.02112349484704970129575998060527441687116199444196705699490550254556309906663422461996129748181845675	0.0003437325032194841861052895402090825130826009359998856929693061317833073495713689970689145916894497064	0.0128456360393251732122713778232812680828980881358726888273919934436572145053837423478398270500112466	0.002590175116238593476438898918261539835057453929977760248403835734085355714728496182161827639514007955	0.03653704296623408580859180274825912773252272712168667864584894884822236841013224124222413718626023079	0.001840271797016601160251488009245889705509149293711101201839688886063370916867765142845945381022157108	0.02501741556136444855100700048926213090755379900935279624538693403616600014165239322635465124136414661	0.003240901365890089805015188341942641810026457370402867087431180693229812690748232804509667730451687048	0.04181696544004755801222512837551642589268498626094679393521866840038844487614982454291009917767906437	0.004499627101107372628260425949004223472576847264965039026397607555497133290630532317725615354148075284	0.04363605743740855815209114062594443882629423643517700096996727272963763778025196537649506989728743619	0.001772838716849142478447572744275968456885228095223014097226090965205518751384627210068650891967057994	0.002641949817188388936235614949869967765141424121849304020124113702176213052409089267356170736435243968	0.00743775374490858074913920436054222407223884863945789545737898146987443651143084317293357740243010051	0.06093102562888223842675510096014962455025210357265252580566267439531278138215404370272966692390818272	0.002627208742269064303828013732738067839350079471750784679026990451330553186036209536983824325155214942	0.03889629323852125921114459229867259615321336373578024605173271063738985442748520927573200253047167363
6	0.001190128191827577303582908705902776407047300986140567846036716706082012192377100932556284149489846471	0.02250168599617335191737600599902990315210682056581406230669142284382309835467583281352657575956220623	0.0008379726383793435722687840938957254946478786269648777790201650759327471447333521780830633140352153433	0.02548185449735975677110677809467690935712618681194266996042609259918399867109980976334664156822452021	0.0004237093537382706822244243271269636592465006850444002437142924262996852310463571533154766520805606552	0.01553033221508961028998639368918032664341631822949171882304818708018914426320589581335638195170122354	0.003174975750076984512415306288053228965916323810759783925507094087555482827863735740915474664128884558	0.04397172064473787802795178968306791493032143557467894160718164594146850261330397880461810084780843247	0.002266017682886394701487788822294073622240733793022601019552452569319546664298985396700113556637308805	0.03019025212629146496524023840426823339754817027464893209315552659866298534587091778177075234850374679	0.00395302030105637707276824244862451769616030019792959195214858480784252127621528112400747221074658267	0.05001129534100042427545466668939010151971604176510381883929336082702343025231919340666952199553454616	0.005524197507516513542032804335844384521358670956864266800855080370259300735364349136194941771423782268	0.05247462309929818297757063769470318629671539764672926366460405328052937142656042811145905351183546951	0.002114599150918001404482755189655126803662970117801403120163679527591486350434392007479894920947285441	0.002700135640356613580874698163584058742046914031691706531558283203023324533999463057253355904086657814	0.009079940168725466109818978781095523772118283352899989361752864364046262136377536733367575434030435592	0.07282327804984374675293199267403366119781259298345682689819062050507445538514394544555076063299438552	0.003302277112604096544804603307030795708152029727530927480332228160670920641984247544609762894080794414	0.04708599217913492262841387087692786736220184058216769034960721349626642692272377964172809381886400982
7	0.001424050298908662547324128876621447353500799785790185463866950856554667584441908284617510375249404025	0.02634058557574634613491964526886650756794565540413333274078222684306480137365002607051028678117331633	0.001005846728551047649982733676252131454516162745264267165831944602986835765514895460691813387676331521	0.02991646764795930398070905024104205290679778489448547585128266445431506013787632763318712928647855759	0.0005104564335883508290933100839272499970566662820428229180504576603708257459976754774503975403830492511	0.01828130621435042576803645201609123552390209118092868637956583866012579666244883676010729412314450184	0.003799232192789781367567341021269625889118481125749162540451247143785376853700507387742089031059685758	0.05147672060875973644043951258580944848279868722062701586135857171624867954075654871387612520685311141	0.002726363622259412494989264195366878100983442976599519445877515848608311947331668842341785453117475335	0.03545877546948295268671743589185387856154679497410353973063950762496164862165617817741725564405143996	0.004701676062467669090135664833064629156977251326831079296666897391632042108007677336700378988062731606	0.05810013112322867082854894207452109257367914925245728658019701395684922915054741349507167274655380302	0.006622352539882758248376859893823914272480816380637720124698887976713144979513585573108823387004490442	0.06136955442093175197632264765570602301470683730464347115937687001699945895378463913495098720964286811	0.002445497717317111915214785023033370848912222410600334046657339105072856130188424339236384839352463279	0.002484234947472233855773763765531222117070579423880144076798826602705120179018796989298292198776570408	0.0108095664456264384035648681846141111589387440570084462060126060113286553278846556476454597006736527	0.08452653781486093912088236951956129307187967361673459961754145562227676846115058246312721329559906919	0.004068517410216379523107503242714878869059175088810137613266074271466051444462720061818255935459984887	0.05549796815605350272579006214991012549990872200341879134521241424920000359679778283545081484973132791
8	0.001676256869009135204014039648399562641709369028988042424267425340631386577903347621581302385750485776	0.0302220213345747245677508744847478757295386410138335050841092051344583073891162648319645872334849471	0.001188410256510970644684055847682919950290912476512738367886582077639501627454246069482076681232790982	0.03444300375977560239989783586116167575735439104763398720370295119733893876279111939434670537695297497	0.0006056977241650348657929642059720923056153185510468957677318528822550667991463836385199927633490633516	0.02111247732164742300754274323514555866948448731095750848269788297663340436744099439223555483426932929	0.004472272831797117788781346422144501534454916323872842624216513101134934195111835850654042671585088782	0.05906444670092889487174764233398212464276019055466269790463319967452065514825676482226580424656966341	0.003229950987981212105702673079436434156251110219969681693814010823084148830116570453613649339269865319	0.0408417808359803204795710045863940579102848027713436091694833807661071243327451561085885877842571494	0.005494345720794480141657963373043460314672301037554616211476943627741047414446298458299714969481097639	0.06605377237737500902956643324315366751677516412516466517784658794978559356301037438091001112164638785	0.007811369580963312864833596439852924524033147798722721948364871941866969420374847266776987574367351653	0.07032593907834493350818029368578968707982407644256078207802765370534861484644249862993923311404395615	0.002759954298046617544902098121539948731207210167600925069723312874868935807828573780476334849966152216	0.00193306076922490721068523119029736423968466580313949576857265134496155669468545897232939014020605998	0.01264353321173728219313455869898798009852960800094209807542162620445831814565232906816308476428388091	0.09598301891844529176148285497081812346320135018905115259665568877989578406033090528473296301977735507	0.00494978414992762228455352415801925552090851758218448716263180279740302688104032263144674501283476827	0.06416651946815191169462809563523586815439230651592536434771954758424458593018588354071316021876134096
9	0.001950853254449686059541297570901944563606708829679166254343213996983828934560713630652286320857436958	0.03415330946695561450258418397909662556675178348231704478249561416100336930275228766047480318683825625	0.001389110749217755886205072972102446023972182881333049568743594090233707698658701286661322657880404624	0.03907869721217323733394214028978156605863466958201175630246821178744310747187862049746145833252381968	0.0007115028549646320411848451673856410173297963813534769933272431282879366568921450852436635449664653082	0.02403929196512079603011465686603411304959914380606310667334588877250669502366742610228288961371060595	0.005204957580595547658962739763036962318477257161944843951394460438736785889302412441862117880327752209	0.06674752815635759700452611587996337291707247129886464826036478121610570206314867405247893983918603241	0.00378706545196021321209066258765840402319254639092673983275593620694920257512235425424294272147273247	0.04635947035651894181213383768958266550616196659407115848889615325150780961077213226618934156686561414	0.006339134887801747861105997712077787759804471590789229105413297805558080106378742009468189366952147372	0.07383567826340517886918348566539682827457518566211151827644661057891768618972695684461162458792211121	0.009111240667867448290411634122896364389547086296385318781051963128614544144084103732741962774711874079	0.07934606874006365245621860620669677636033189482830725024878391044019223288769292664343677329696741875	0.00304998316952403317869313675667995923827185050628280080677300553591452993183528483395197563556083795	0.0009773442491696951120990440497991903956189835823316866598391416804382642486587181198964570483048534708	0.01459944788083795060906786183910183834366042991038877488126555194990398123629718611353049803276535497	0.1071199617066310353104689472706435959423492132595716960354676158941066610379214134771343810030075263	0.005974715876752037448835055139721753437679634029573070312011884817803792580613121669056202951809026082	0.07312287945373370772684438376118760134119990720285508178760555170447635722862511685944951233843931632
10	0.002252710281411832210786407587764604379592268897218909430735395938628730507265322511866286463616507802	0.03814233444590589042841876449777565556767771872134889826765728675225381819452723801172818572862644873	0.001612104062818303423351911791662759489502071532390413724282183027420651472030348130194249604213304489	0.04384273325427597695894785089793394776336036845683573614052340266496505500641541435823750157523498266	0.0008303985006803512122587622770603149783345125680715515988557268063721564815637670008088173892135155834	0.02707910687503649620212808367972115891985379022350128856078707328518934142806614057767454258734839491	0.006010117119491995520477577851433247497199403849959152886048611365635289235280604124562125455431820414	0.07453876367784069824380930191292856154536164193151560554976960655976671613541203069927102136986546854	0.00441014581397116319874936985425609884706707370709535515645551900068423730428137051719990187895116005	0.05203371703499601905302367265588852946905722933090365618456026049328676816389609547075173470376311513	0.007244833958004351029554801505773367460740045753907626418497404639406064062837226992883029503626884604	0.08140043730136883666439417333611989694256781446688469859771581374319064247729538620530354029133801622	0.01054537831772189359197333849270646068252979938502367430177789491532176352217837779078079644075132513	0.0884283234454714219093123624811859616564696504570350552307874974098771510380599578499520061881434537	0.00330424945313969518342175456196079191100828768573532279455711392862555870405949537311359502101021502	-0.0004621169746398118787998584443239490952797499464657444890368942137146421211184333731437198568069128626	0.01669530946718706970112619829728300008656032682713271307080872866068118992408421380053121264737153131	0.1178451163158918856578972416769557185079803179006670131859853819121288194355457863799912444014524935	0.007178024948290570749261182444523131950583706294241499238271180506376832265893768713749451552505645795	0.08239308952673239443068673256004032145999864279024899740525329814526880452553317023584617998393172445
11	0.002587691513757633112811063367222299297252461436405658645699078819660577845070649249066237576715250435	0.04219767243811184098325126430223280848452138567489556805814269330526008378388584412098194247977109962	0.001862477396769406192039265695199086790550636448366734948754391183264909284298487806829171799326860802	0.04875672123663025756695238880123496755334385061236014457151900179632734582689200660237592681165628798	0.0009655178053379125582038709870354939200152234375490999083967197826870654814361981002711249532957710421	0.03025166138088841504960019208940628537957777030301648047658530802361562412196403761431532728937010688	0.006903117803796788283484038767213072491721865272848697175970287767783968576154285077065672464333640969	0.08245100225481122027401025060248082922461388284943228558038771280996468000031674760075724754679182809	0.00511445562102886042979222156207093394808959909047956529076019088275376589268267075063441845527101641	0.05788834828345550327311704898108205930514293394272515654527023305794332346815962005670317674816125318	0.008220928075789493129044016416423707731239749068782209197569417706470568314092809063049563625528850983	0.08869113785813259713359049166265032188786622904212787057110940868329858513201716583346398536445747957	0.01214147777487088744740734978413265301404065666867861725754162795624428284461691185650199835890905902	0.09756561169171771872033502425953206139468332981626088878476167147130258443994744236682026474273756483	0.003506742739692944530821360995805075503684687609779557626059206278174947237973834195702848016069782879	-0.002476612587425769757249555670179546959026083811066249411516241440777190884993789034539327952801865671	0.01894883385584400815197261804777890620667373742915066855356244712477447738224298189959087286969799936	0.1280409032013866273905526655436481150829857987337722012891470572525476556390714868380992640647004865	0.008602055153811818834278935390634020586088420377350500238757084311360462579884428642946821093364349122	0.09199472482287675351938240196310834586300568398878542650196579166758324298264329163831679399537837468
12	0.002962954479148764483095942899245161653964951430882865598559294615576316112529528098774931274306265374	0.04632874011537919889771970208730733959353659315106228316808759710826976593573510206375571572810391384	0.002146550411686137326064398242527278548924715274113867410992795169142909211879120373244153744357595411	0.05384528412138945197166022292999459284610273752642366631919957794939119897564759213132481143065998147	0.001120804382988403182292056121556730209145462606747191292748181310347246141435750531358694269161876115	0.03357966878784041397609454664842074123435644759923906956516427883436742475740984846317098386521542073	0.007902599260216584903729277020142223423759766740504775203823580676744166326811328757666262351203980648	0.09049692712856070498717448937406655812159688497545126878751289919852481792391302448043052484555773798	0.005918983902165820411828739866434857336901212305064842972021691316795313962594370998174761749808023733	0.06394944385857828992558220643465252173721515154325730028518428764043753462846556058793535201354665923	0.009277520258173777292378339599552174193822257837789599646367302607524618000750550348356084681478508333	0.09563591716189598908978477854849563395509738087382188113249391096156444466209739663753670775594096445	0.01393257095271442512781506586169996435211071941924108201851601430215129863880985281909521140020429905	0.106743173195203849955684788054147670882960814830465583098532948765881302600480630686744956300921196	0.003634894055262359759189833800245609848354236711381353142657989813402808757614546803115034686891631425	-0.005172009814947751531679589988263118519351421335901152006787439660090205390992387708622615695730063882	0.02137618097800008238064957274523933146167774638463809835039571496303762325493765966139552497770374213	0.1375567947200541694390846366480908100303340881214897239540167997808942058468343049013728606331347988	0.01029862625135074940750852515846128464946745476058897911737352701059204504037522232071515958286526735	0.1019319058984928359289849560373329527428738164097706918997893731716495999698954191513388095542262494
13	0.00338735673258682099960145198232228903617691019402453973197981147952886218693742324917278676460867765	0.05054597680576366860034492674991005766644827740020048223740673958575486423664968010215436015184890639	0.002472288958103893178494912014443483456696584731203595621568240273009555340788898913317232857231817972	0.05913680407901256855769377321219237745443798777898483510241029854144150292385326057449900889000719927	0.001301295714207436446372061215522768226212791956578609248284772957825919578362075030296982584238211692	0.03708956805486976636836519862660931374704482899847836458295344966203079641910710700493018005164715161	0.009031451276025011555670921465089720942865168895139707323220686183943243358625337006799280993068984818	0.09868869074133662815968264290053525587030318915390599119574759693448432320743275872925695251453501194	0.006847671801265343778172916211505864317101915105086071557109113426651621279013607245991417948604397426	0.07024563523904680767107362344125636340538000022402856606013663384542297635274282647438376005796129478	0.01042509685759481889797895487380856141955682686960737313253375805766235358209632441493494287784897375	0.1021433764190255787451799104800458108582268381667575834496588507991276100999315854590651033703582572	0.01595830660818816912119557146632466987632726602252541838582534076018644559889118111253973946230593729	0.1159354594614199349919523084418714333970396585219648455336019926797327095907507762344399844312905162	0.003656877443116469766177338554174526718716335106293453810199430425524569070985217491889769726903417803	-0.008671586267342069691469362153260092364906879887207448367849247302477952662597403761054825451989837523	0.02398968818496406582662811897676638533058555487111585869867466034968404337878075107707431350947781885	0.1461993050088056847645947969021991878699870570089849691971348998511945812258537980058024521637717849	0.01233113066168455896703737758001605039064001718775132547316251693462161633593686183168878147266006977	0.1121877379128735239188791446544134840604513563861768119076416087979770294494835030509608542280731964
14	0.003872012753206339445319176103598080043882805201730083655337307368636945488464349399719876325919607321	0.0548610708155322144789329112082764662480251646584866648858938585165916490965670770341976133818973705	0.002849883782423105250922033524677783703744007437026786239021716557334658665309539436260669841610444904	0.06466437979797517070826179869705169513334285081708449187981944952052112707626505755057150696208732518	0.001513523934683224133679488469027109826944184069474927397645110628719615311001427028772325302221572788	0.04081249353877412842556627525443476907976994818376450855504752316066713500034784341957816677674327577	0.01031812576034812491540496974065262921692334931140618855593184827964446155793799142575904275567360101	0.1070373187241372278200435707346952034385333101322249164312663365501579994356777303601544571908786934	0.007931108766146614073909814901944603166760174825288671157238348900172513439473888453026180720892163844	0.07680837930588841711941918517184128938186996283925130041517497473393888746034571411549540353988709615	0.01167401164094050921429879614713097895007352697417477128371945391494118900157416595735518727141409004	0.1080964169260712578455678322737183830480613231770326624807840322979790154706476337458650061450795766	0.01826647970886815430499965890792705636172454108390264280636321218490159276855962013480641246728451028	0.1251016659994854081559872675798451524645740945806392584279060679510286840345752752868244021786807547	0.003527707606695604262302558534596896458190504645146720533360890809246243315153337778574537691407078262	-0.01311914756770463153337257252316019165723814360829258864306221406645407328128280756691073942597135752	0.02679394883292308839724246622577865249464049896894321154502123751020350251941189444055820814664522034	0.1537187674006504445787242780554954338138349821773214012795151999207091927440271875139890157548224893	0.01477672117460594817519198787147280497941833173999076318097758314362712876173151437908230357794572669	0.1227128670267913560216492448964233099169635422592253405499624883462437765092841878483981046001592295
15	0.004431071687956192951726705980317731761344161406552316751239373469266744373166175065314055912095200938	0.05928724496810217597796895596863769951691522039391629459217279971533747020767270268528391899536480953	0.003292575450796924340724048491191337183801455680031384515641624661767663125818225724199344150232342028	0.07046707467515923122265819247077129068002489079463585554815767242384733412614115198976883935931714562	0.001766093479476972500198924206095241118523722373288149205170538024834425853894889961138868158522378847	0.0447855452346859587099149897438500083358193368771837315632760961283854428034275162123775766753276909	0.01179842359434416172129599487182411788165859809800551327614484180760382120353469135744122559010016863	0.1155517523683119938317518625192881145421166079930623303800217928089057583236293685496985285504468206	0.009208915324261783842507383171403661448263285626636600059915915643016941132551366471800001556091223372	0.08367215352628282650100829375024486903025970034028869295854031897259738486296670173549040920859978399	0.01303347086048691079400185203702294224145962222960785580961436164716231975662609180388638852332624673	0.1133438549715910995305434591999341590481876920010578446615614428048215839621027258332135460748393797	0.02091479597684666621117004425295943705812033897292306672266390888632542881303750757797920946694336425	0.1341792695471115486955502479082390116351484635838719759074210773061252541951878901941001593199603303	0.003183545750226059094730721755104004504434712383246218096747717879522379449030785261397314810070372565	-0.01868223680431658907465621475826205970346657474400276859567513443386266157106999248968190962192817299	0.02977912217498864532026822963462791813643766723353505115471826419934235470691900366734413491837952551	0.1597918121045894309873975486426205422154721705740983149517461393906817059166774550320034964189420491	0.01772815095132021483162475031507631747076371962006554206259073328852796804545935092542565205234306369	0.1334081415027303407431853815434662657877425966967686834059611231091711564177331211230830661244170498
16	0.005082825045241307406910545161036370598883592696259312652447042387962986840429741119031052135145203799	0.06383962267690492702122960166182819118071975238691047112955035804794354652040648079123758297754147684	0.00381785459633560221359721775181149065390424526294207680385276604387655214250564453796695107898849626	0.0765915707753766617026712683239514843716290271861054109933215740212743448494558857038766707732467055	0.002070530905018956416299406354285344906202281282556970778928857322146989678243151922144042995325337696	0.04905347944537618038914836016113794879520353504365765129012984066734969651419976368901785612486821339	0.01351796358794589691581401196067273463556406336417922033049599631108011025175218018802654909308173043	0.1242373181153853941403223428280191445853225595355150863244150326898497374007795258755268365471307296	0.01073314647702466679783322026852585338807124268730496844437104896903618530486681036821409937376938384	0.09087447316893649531229903111166317575506801736387479959191867200211728386277928249513342062492517406	0.01450963212231687422286831465940087239868809871428137241260621614041078854512227543148278138943044133	0.1176888773882903353020612012773653185271425565245544458554303159876291582289895375391995200159991914	0.02397276370246627769436942320229111706453193788308552657332295008157641781524447446011115892998813341	0.1430745744057943679693883893531255511523587571088300355697803253924429498421839814230377930998416043	0.002533319884205872306394610362196759519525256550015598413259408006109921665573675749674642635802038431	-0.02555496858543477638719741842749883190342053008041889110937556109482615996418642141155230572125582835	0.03290957808052339494046599762903405703587691010388340796050690819593378862986057017103538479227944503	0.1639981389846411579935348412731091904429633927150183631082202252164205305656080741283634818209827778	0.02129423601337064577514800572430380217375809362681414232585494347798144501163713316588153781505185425	0.1440982702060743609481543017221168233091428450415143206613337080434182560074876706737465349768222083
17	0.005851318833973740954642302780676091602877834311365722912153077903770667411056918387241394374416301586	0.06853570540545039119288251322578609239575765676453297202289945334970675572622755534468628185839594555	0.004449248201187597824176407163721311177714647703177332447099886211622243930863850758465666708836606201	0.08309439885915773882746088868504548126539945326185075540141558904131313599419019973083271601041930198	0.002442563815020902477057469206211662793140851702332973681134342154504448282568670285615176396596186058	0.05367099809625799449714449784186091805637083902842326458506199030344217374484084387976873136736270912	0.01553564537152568269734010072560456198042061294857516552401511384250271809270233066889624802734529888	0.1330932748909761291253458669886611295092165875251762047817531287721136249668620234554715859292481184	0.01257324012402520159833063066644834040536822845373453874955783220954940709268646865898664986076199541	0.0984555452723582844317810499165364406634125848378046189748501736054978470335041294601721473912423946	0.01610211733715711516036258781655448911033794378772681990190478035475259009551571920443428796040849889	0.1208729507837641016710632465013733329428504708623272812962753745633618817232083324494201857937481007	0.02752338540559626964460131922557199812042300678091937503613824685363322629648472183674885897254623379	0.1516487096926632797440009298009644870682182037606773394325176007173871226660193087797580204059049589	0.001446300422782372439314386432235374721428684678670203577164703566100235276335772316515079303646609989	-0.03395947275940638048979732981538045110835719510836986385934193316724694561759952573654096677127377742	0.03610461168936027602384633591813347414891753334317735698494170696491206657906845695710649539841333651	0.1657898618977600548975340461601546505186147433368508483363116982778498585758485875050486418052688482	0.0255966674102582568862831847783967149164419214009442945432281491496898674560546121937691891320527528	0.1544916674844185526240279314005918539078047112755091279128252288027482944793416580056258698869902149
18	0.006768757497818892090548145530881874448442046535447686005342249986727032166166170520087981078843316313	0.07339600723726911211865340685040924832235100334072963183318441758544519143157792801108545298595750831	0.005219046244329318174345126818970196475174593874546344736549336438626748363968907081396420047529271198	0.09004500290551437475817719223843237115611518189151668268942599944395621503503268689205296189464383425	0.002904095058985277880084051544949551293560338633173419703115952170121207562100269196657935889020309722	0.05870590778389385925967195788213992034795167326310884202219120023605197238025203234659340599929933443	0.01792858254766222301401751698352734753437501029004153389645645867410216148090345998484303374072831461	0.1421088497287161595567455174909699849815224513612195684401147359147316267371390474462090772597438992	0.01482335149643377437598759142425278082769686304856067792759555746933476672343192771653187472032715818	0.1064572137478568747489671274078391681935604086484965887708559272509231756910000190451407322054660816	0.01779765028986394635367153405986772028149665572822063643271589585861953336959183625863356697122766275	0.1225531111482630027423239059335643856032743934097742738575635363957204353809130236413818647899221989	0.03166382471286310256908411571077114156050822766835142063057087293869176223452434867497035613775162646	0.159696598740195159547128520960396307953981747230622427735339620480524686776434694565196181292050219	-0.0002664187790151206630680906067543370571279467111284045354705605784511250472689327212391265212053130115	-0.04414384239962793053110697734287793202883224943885640126686590847883878627929812159015110742125827145	0.03920554421968437946099111779921562089114525048754733384637621320225763992448269948726482872546787696	0.1644515511398150915791850072964815769112340161820258404151091664633291485005361615073306004726468019	0.0307582912794434542145115248257791660247165526849759440579784977856992974193493737257369415343422671	0.1641190498096228592037796782681231225028472174828664668054821840486095738358084771406539677428306614
19	0.007879188789389472184802323723414464243435803412256230369560609086089328163586872602538504712627517977	0.07844491613289912071414258810070703467599297750103236442357520206534825791326828761879810096210430871	0.006172585077597078555642228111166038666550988518742751765075923927498696136361191087756721653151089412	0.09753004174690847729722360160165595782991897580704170550395651375867124700069329223175610011096564496	0.003486339187285528374684783361376868954346371003720212599048449293763064189778013721164656447010372156	0.06424357186969780375297000179141172971032756471106319578443692677648137590578959656392141388814431212	0.02079924377335193889480602754658248575302648893816896452956716558390074189479111726874455405424582857	0.151256740262676970304738434946344434752388108954736021220552028198974610664306611545350326543800675	0.01761345323235027146144165609708170951905084734614223161292289976758256436569357937834262000289554329	0.1149205438458274865022905926243224190939885502677067314293680547381375772101120310547033959208048301	0.01955838579664470547629968530175572636908350380710155428424588283808717027262555135013199172134478512	0.1222695068235867988170098656876763395454071792228591601926233773161281657558699396011405514312814467	0.03650310478198632553219546947334007466708261159677932371634727363099111334648807781620918943812179939	0.1669148889645410479892241143153573773884087513189104584712534688551685144752917365565919750708230284	-0.002879545688888711185152222096694774481221521659474589890896549267264000300090839881205311431396736962	-0.05637229689754797434942628641463066195580787114619128402791636116878748680047836820280989554433240612	0.04191921691687073372395834557524244638030975068599878532809230925010161648727650145892551080620339009	0.1590495928498580526249059776047656023650812872912864684106199167077079434221870741841224765002698595	0.03687247307235213674034325277915063722449549817698064203956733541027955023260245235667572624163177715	0.1722394224949876094870377420653534786900948932484862490127913884755351903701658685636295730798428857
20	0.009244334553548172038486182270262275250609825011304423959526359365597678501778606520033840642867883591	0.08371189098745968084051427475938589032187456303838366066035164830610490951400998932024659637649041032	0.007375202112276133892320257575597869508895344333883183311547222677852103347505944943913363407877613502	0.1056595741056216391453959143327835201037709746297864687309902432440747074745600616675655447155366275	0.004234972817280803529804278514327156838120929561217493561005310237610096636045373035047504013646510537	0.07039333662018870260016894980920347042871276298511097662652343919502905278531124238363362051347545663	0.02428595621554666210407948324061840192271235092968573996122690868706532706856002657851750295869135528	0.1604822607238904490078467469961471774052432216888195642816270771874362710155709767282467667105023532	0.02112651942214540413467837573817202427628904217798411527678149363255207719656720870808023185170703109	0.1238807935385135327170641670865627495684176033828527726176057617475873909492783683874101716028255419	0.02130020977858941494742639178745504478143360295535908422861553788279664956780857701855067246954850109	0.1193984579445227344617651908338625689556537135495147923297288544992610871839296254009464505783634324	0.04215235215617221596219697890325275169878791679262578572181561300956375066926211303833439917163973867	0.172852236451848697710430555273263563274963271401522871061120704292838513724889666249907426227106277	-0.006794454982433993652489365259911501565519927512792096616553800784832765609905420455163620651959617103	-0.07089884294278971945758857618845498581048396835571393933670144021921265168621565959970792563837839403	0.0437202024335835863055130552898863383799734490270551416100406809231878080673454809687259631196036854	0.1483718697351553780181458497323028444842798449653592353057706107116144605001984639644491054178931487	0.04393146285766257147765846377769644636319551535587817557634325281600584560000083933724696026112963314	0.1776966129328720944564948299681422324977049616679226422888097286293364763594238622345139539069385175
21	0.01095316618005506055058215106788114682279426697998723364142281526052868747591395998660574611824219092	0.08923317163831170070264945357540150619794878918674161579167418394770675067526992459840503500735802036	0.008923970054705236115377827767883537549471360664527418445885331306562011421188267352453962901613591314	0.1145762007218968418050373880674185471046881834260171810375109628799669277084550362529205039666932637	0.00521892338577814096487077754868713253958060770343468709761062048403220019092104433123345215198236275	0.07729806512140877303660222905483461460070172548171416970655428589994024973055450577150245686488194686	0.0285785827641144781535258355186309321172332780670938293898866177930484740912474317630431889960386577	0.1696847610665690615201622924914040666696392847955790572497622118503243201334991648066238514646456709	0.02562578693933507570003063096877764215990353057340714869815431185337196999732608905510064374768889913	0.1333573008942153684049200520838064262621623093729505680630620948993880707134289462504293099968097166	0.02285154728788650692307331408251416996732539145314533849512327856678160045348880478315360758528377605	0.1130838959367559196095790085484539543111595117091890483530092612047564712326516139883513817553093848	0.04869719953234265824075079631426586825813429852431700667525268270543150057344163559631042019335381618	0.1768308909642526735572261420006427026346660631169214142680781446246258000303776716694653024867493429	-0.01259793734507988771296539362096277960784521469572758395399550205691753049167836941821804351278416407	-0.08790657749098469407760176950557924778626444407387440477700463831139952661249675928034947685623726401	0.04368056894448768307419575573747874694289650843052009402744485087344256095662158031327425993691635666	0.1308662900730546151316934364863305878021682356366666944816913306044058737274098892028740979859906143	0.05166658626734588534271810663536668432639517795024280824969962106133097708107130057246117642662618182	0.1787032180284109294164688102361000081455328874210719284062700229135706020429480314012173167446563542
22	0.01313833794700979799625022662370120420082530426725272169150118385412034386351824499521542058345214916	0.09505430128725077041599228924531441124925666315359177262975702349379924111944071889957405376476736372	0.01096841484955371860101170112813002178991087434122366224814978125598453311471251099508262676856654581	0.1244690200869623487409442553544087915529642931112025146629098136327774825391006037804988536609458828	0.006546062602266442201550823235234619233264910071850503038738516113503789093366020563720505255035285464	0.08514874317978025452656079411480844369505593836233309220177207332481772952109995101966932431001503428	0.03394216791693248015722218542696852716303762436183342357934142357152129621766114384620273473699847568	0.1786848289562693649592859172302577619541535021363957494789442518048714043510445982913435405615505509	0.03149913886147576826998217184382821196454396622691548946784848847440775491453849282317276467107800711	0.1433332427469997123969427396844155438948552207994130986412465451688887052077932396832591768737801746	0.02387297661974279771593552372781688309015051727400017442683545502165930572806251446547046092511424173	0.1021367307964793950532516388967034550547986200918805123770036399396686219638543667132327343935408167	0.05612783141710902097246716101468599270429647222451538749917504499296181181248535859814688406309572607	0.1778208528921510193312622465402741127863200569795583905956522340366842332806083419523151039674931518	-0.0211402014759815573606546056028340574068157219239246499795181512258212734348309218918163010710682992	-0.1073755061316567022985241053866757129697616356220178848962927651711500767738136901638364732423643044	0.04017363369504301671976386955199590550289334102258743477742627358802071071538885132355757445998898038	0.1046077911193469652009425907010646246067035696845837769228593152214021033076449127058789320118216452	0.05919907910379725536126646512550604641332720767141311090786996046900189454428174867777643183233592629	0.1725266139070855675691262120864658556666863376844232904641472277462669336803634276256167108165500469
23	0.01600593108071036498433231467985812756718024857423745134233264970345023405633779335174711118513457078	0.1012339923407590774205182729413902093573634479100511326620500110141333482335602834359463134490108941	0.01374914731197312658425868769328283466435311102569734092375634066190933165805653677273981488135647841	0.1355957631389695880060282989059336651674121656412066874563776132631516883595487104684853580978983326	0.008392798890453331340815786669262354968574569320714040448430805774078065359337163378046287486822667969	0.094207724435708954617815970139894744226056333030283770660315855474306250613584206263563800336053137	0.04075256930656761704465859127643282532840383080793642165237002798969489018130234971346151237481878762	0.1871641538487942481503263395531745005958936409080877754749833114912341654002293823918293626679887496	0.03933327584263812550488558219133901832145433301510360017914876451954767841565342127825189202314856804	0.1537145099145308646230572258189822563713092320456418901453224286655905553064180468108067817637610005	0.02369479470018952322464083041001497906296244333775357963307283318934629391882557446141578029235547439	0.08488815815332586183328139602584057354825026136333960730111341564789102554556424823204226205007857833	0.0641669046955170419815974847775398627003673129950344936428768147810580799698596333825928033338247118	0.1742348004543042258817625254412882174525198523878516909881491978975683365725702352654339150545785988	-0.03361467772997949562944470114466322745764355017109888439540748137084203607524178122905606515945430883	-0.1288001447893664625530796397647469319649396288943807988328274131616973473601129588374148684098528502	0.03036734112920079901767659319912064750022324756101077470126529319579324948107447986244851287788859033	0.06738043012998657938638677181778309588888515079731195757069525257113635152690851771898820702114407805	0.06428570688111468765367421833165418990199805092296716952780316792963893905030858668933298849181503201	0.1550733210412608229854525137217397142833327772291485781272103982803363617296783710919601808749242034
24	0.01989294313785371633520158483336578791195636814028841377779176433792689915881865555422445593948364719	0.1078503329020716800044257371626992114809268186781336192573805473360870910402049587252931941484085662	0.01767489280991159324937197329037783123951059226214136126090799795117212112873189205053580332639515055	0.1483195637073659288503251623203955585052420259839664459748777505806843698385173828466381869963264147	0.01106373999641442546168901232117523454552075827313916569809803435015329254191049951377989669555984145	0.1048474706566895602398590671971122981851381377491704535734379429428060066982282731099032088513682216	0.0495483969140728242932390005949763833476919792509474196496059590700982306261312494834894968828353967	0.194549928552630538018163858517389495100490873384862073403090571766954634606508202491841284751812343	0.05004050690464282499110854034246385050831435470299744757923143887811353927648277940358315352840992087	0.1642434936822407149440181409926611726909824775820138208169792876099367338331768741064763198026799751	0.02097452911622655236329747475848026775338461097508318370495543286308663581743070070696982308410293147	0.05898365443132860757580747564898681103694390515867963854157228967615394119262852947469181282767111193	0.07184304002864901343215085273905135378080578328188516707919009020194321808641085262623140884801494891	0.1635911112193678886528636535127050686832997360881446101262206305541256858771697996770171286357426299	-0.05154490085073938164593873561708729363219263635202146309116067690337887201263408226687559693833728261	-0.1505863597508269961281803190936185200102707248461380081894135290121329472498388923387356755332029681	0.009412919989729685020048824603828724265184197760977342561115777709427279680482804514259700425834191863	0.01711439094317945365619681898210687082594038725600600211442092676316165854705678118516916465745987833	0.06171524848010972224659103831180408621856439051613921357360762186311002000090376177403097325211271448	0.1204853460106420789241941803398383216164448892944465754612591382540615173348087434426408859253140502
25	0.02538804815803757400490771396678881021030530870479364152172018542989492821324891366093305823332129761	0.1150113435276234308628439473213628137892376613793004798445315280246492400684185987899855198824810525	0.02348964891416551790500749892772553058303209513632673198790369837655159800866032668351348335995317862	0.1631736464064536665739369743509442858383632297589743075591627189566751192660772102449877806564518187	0.01512257694207110664584422814891430875447965206601580091461832311708887725266654392265410659654714439	0.1176189125384571276233909951626664710533174892616283202535711136699074881168859591223555364619229594	0.06109637863279212854916821069094028574402632970850856065454005731040822074724036515491561725288495163	0.1997790108167994316178759393329809519609425950114861452359538788023061511237902468026605353843052664	0.06507721803497673847136175254644395086832524490273807509590928204165264636461247716319106611571254858	0.1743094553730793166429412927946585443814218785064738070360344348904799621346232495498773175242598362	0.01293739578584986211296476703285270766164684779432946074855914461189586515891078810056867568020707886	0.0211300070240624612398341204765052129037831148377573206191323915236084783775485475208163345841646158	0.07639945764587102548592086240083484326536747534137647061555542535243130540328960782565915812940912202	0.1419669297460795688681449164735326149043486380288316597839074085869747498176765129551398308134138878	-0.0762863358786556735287457941853000293907389798340013965701666172571100738001310326210202621118955935	-0.1687521768412844072574869146090358396466417330738671161236761734942097723578802341807090458535188669	-0.03056770124874365697640241210810281750691341405649109210416520184335431162881072515691313568589536638	-0.04666611012925119899136294429622093636079542782530602931552976051820847144029657152469158887140158796	0.04006863573611817886606455899518976295614204448283778219525783114533391072712432684832782915289203755	0.06132847400991217444689281173635906050561827673402065423976401092172600717062037757697358043462579714
26	0.03361457539693842426248745766066494536946068045264201197259346994243290141426003852812513013784523682	0.1228743099791300151094603744424620163041120709343789718315378804620741093394499033963021394901432703	0.03267789576613474262034825356359602088533322300545599442227017264794523876231780353282248143962159726	0.1809837594654872472827734867905008910580321791186836820825658856845514940533733625738746760672906263	0.02171273339508145021671307504447151527033898245984162956973117011469793819346392339181626309605324577	0.1333811989878886905661457484764701367561179152640589424132133962658881581631449084436890105873796888	0.07641762349995699332258119600959996493189434214584032720835394528593021445585570758146219478048248004	0.2007785298770635218000092418399146495851230075865222573129590284277752283013849851443724044423113574	0.08680257949785249208982119774735575424249038100806405785108648920211961172820532983817512147618695745	0.1825020819172739586956808773023481566868724872168239929475391427747815175859951733705102319079281542	-0.00640708412055389316030917836139597194438551657129646905167783610298532218194970817292479246392367392	-0.0330510922327695281687726353392352609266401742056637798942227890969814626581398618901285187802859697	0.07035591233840526844681242453282633117022090092957351988694392580093914604113403607367817401684066304	0.1031790221800882329819824581689223807303208029965978883840787640662952678506866230077314536461632645	-0.1064860536528900153207251734830853543073766455776161751087457310527918754117246066907657621680470231	-0.1741155291292204632027837900265344567072584739464354445322606906782381970286105757706420787145746872	-0.1001762086585233187217477186981980372182136265351254783310168662777651515563349263009380086523761449	-0.1185883759286677844574803109415091230482762319789861771259643300643675875127704394134885592395616023	-0.02365246274951325340347840860620529796011408554917292306049165323662906545682478739017783729686147802	-0.0283395195843303359968167575481217296377154030590453396282789843228294315460804659858044954859311018
27	0.04700174123325678341354336658048244953463547168254049884285238722252265170768628203514628981346548631	0.1316848345596043372088051009796449354574662865678778121877598209687196107970906118622967050265246788	0.0486085371064153651495253697867645633529096750018589680006163194549636570430400265022635237977597214	0.2031234713935251693386686233740493566286446230460950206735806939097962682614071261087846270837357615	0.03347184992347596889792998044981899457823895538085309305108158512716559608570741742479298454998996115	0.1535729440500590346609799497612853085166057551968305824918345300695832753521305222932269662574338222	0.09642771597287757832419716156112050374592039738008123500197220209015837902580092737726617763066091603	0.193199787059142580388570339945065577012066653715827222604200823443297060030844617772863126390468321	0.1188874293860857574980646983174188520967635067505029093312394560984948117595559170838727395594754987	0.1854555864127713658621042272404924799714729324525846916945379270626770899425235956162826063575922023	-0.05068261137111764763564357301618547892059919341209999904889750240588116040306288540097127857131966644	-0.1082271220641527065916604755321248014398079505516997710365354808251082250586792079677954119620967092	0.03307979015621992099240133599280424160751193706663828678226953360792753299870488281023957086930973573	0.03799385906070355053565655746395467765699908487895224671378957179892867841874064996836084372319742095	-0.1271058947518122846951537780346443309988847535777412098064436042361660728912413613319442078923771773	-0.1463971499179243307131161424112619894370156037459122035456974791367332796111742012491308430587406397	-0.2014821042785613965918662557518909460650694829219731094504822249266721778334103673551007828817214307	-0.175562391832422288164922290956387210377385095687851512112511236260844673925778513841340101911350884	-0.1642185845735116640342318271691330593856140497066737270661253520573526042349748533615756771077781549	-0.1386972650120804436654716578010010009011717211767438617001235041902016231461348061066068000498772884
28	0.07191774213428086615627943665928372048587623409025786296619979473019707531298691429606606023881183727	0.1418673056728266004842346618812858538850733695817200674050087429158853910337798082920455879689949234	0.08058542792469909231975064220879871765141602422471307439895612383031080669177695462179951746953930587	0.232123714711879493045176691055920354668747888448406142810828131153140435058168566847056214162144523	0.05780139524951780977851001837438248944883187719229430834724749230952546991323346329585766349508470291	0.1808613283747451916846560612181886349052447754677274501533594360976045081698423120274530600868810748	0.118855010975277524094602878805422659535949265964377653067422761611023760331364794487143875387061191	0.1668630464410377524516155773689925395134959839618495053326188739283061184651042925436727386561874982	0.165067116568431329502060738925048144267029165757339381473401684478518707513075593526948307005238303	0.1744183131459154390040426959894126679170523563013082219318763865357535673059491873751994024578111759	-0.1519528013864160681068762563273165120256825019389305421118682887275936327391214660188145727341580341	-0.2032659010250714437517330528706395004294418800163008844047918471248159859138084866285891778374968274	-0.09457217275599583327467059095995479123005148877036142107330337907526245343783986305257707335161504168	-0.06360107183356117779663460562008582684380315504650117090436221480135549616440496192453500611665926048	-0.06219630708224940018094704896131219448216931214995009902657929151111621661021411288868353168795454958	-0.04450706713356432555480917120284108402383524146207151588025007611200030305997726258382398092008752939	-0.25001137260053886088290623966358299837908681578594983303017028573272197364281889098969358969250756	-0.1466901427480615208979283544289765017508654444870844419453044209152242547474222681585798071695092773	-0.3463534019464826955193636749163008117282507547886996680719794475984722929236964996149478437038551255	-0.1912496883785183271558121607298574160975010474061798488754140517232794991805811521052900284939261373
29	0.1318952272420799918562489485214142366446272070850722867863201727052646978301286188264203053776174155	0.1542828149689658652963547886230667548828886759434592506699520554952213336239807799483828376188996523	0.1649719287192937538525328688266468700001581793692458046186532930082589777124849897956447697347454369	0.2734599023772299716481752228509959965218324333097318671475746295037939915541665316076812920835368996	0.1240746141203640963935483125928059604413534991112585950806341851854640394167902001467450294910871514	0.221048922114176267942155731294766338773477365078782897405044107209852425724007949350784248987580209	0.1109442282526778160248832842662458084656490347491237452162365678905908379796767043878735994474167689	0.09340553058978306374929422498043517350957903907396735716154476216231127128044274594248337993103629202	0.2047707112150684908994653812624450794314402671543353490862884983813346088903468040277319641539327401	0.1227053182169069644513125907668387692293387601637333883561159850549163161384480445548044007516380965	-0.3688607513930507889202989321721431939165680095369333836164026530692374956064958315506575568687437635	-0.2735697090669511165475648123647370586106260714774638329556047926440508366168732779088965317517443639	-0.4684900851561906623558463650397135436699752525282164141192881981337019870281297528808756646282281362	-0.1831781483922756355011366823444426952648855034735267814145714084950851045323272112015357947934137582	0.4161392626799026314212397208328562855367682969714051521249862507486478314566163940658928834293515961	0.1771437294410125282845923687301644996556643478432873761208825136174968856866103050338576562647998508	0.3728380485406627831110192527827349255224033796017785190787238797904584830222081441591599171631672078	0.120729550648943891026938616626026342587957019607812051377898917481684156504376887727354995510894894	0.3067551466975428989187647943920304491303409848083051071513974993636437209038758101465206904969278267	0.09287507762960095695921696899924613934891827848010824988938743330824248900693275543860602145829152528
30	0.440491448298813442925654071345896959703791341709351801599979735128779072397988058911158655984393233	0.171285719455204369292363608699487042537019270168938442409920893100960282693432660250852928622444021	0.6522053475304462722454437758386238288504740524916508624691181251297615242640691125389879203050602605	0.3430620142649416816233085565267476567799658337933969558675082813476273596511851909219852790618905222	0.5194174990729667766542519629733676180090076166909025036618013323283937763257310600117895693969156611	0.2910997773586777784955886013352536209971347614240516665503538239160183399991268961453378434680039527	-0.5457223062500266521773607453634873710037909549260056907692111568978668693007869217005106194113337713	-0.1358105069294187366764398776472857254066006903758336677502347145222926927195969856911159352476948995	-0.4496571699131394808576856482704788600633065096555860879601233743344123832158002384038186411545505685	-0.08049843752056141123173164789870914430009264503356913797670084068754384835587168384940535791855699115	0.2876826566772517401344208356741741916767613493667956448836393473737919087203167025390043795423423674	0.06461268645841811437140911690461809887038330763215120034838006189783420758136912859495579736131253505	0.2083311646039377349541173422361781317842635429859877437205785858208091746828521583427814273368749842	0.0247799403393459452038643684935395297487668671322705180608958665045700827455861703410847377833706793	-0.1201368317172255627351827788416705888177162400566886708395276576317840888184126784286794882647300292	-0.01550895322220668069749473810637776632455155696021841275239568603764616106612023079599104672256501038	-0.06736207346648345846943517966876818211565473284837171592389472117108936423422615173718066935754920629	-0.006647541676257517508766883389495083755450349110025130783168978177354321922874145364670572018543140626	-0.04106896636489731197718793909844365611197962885165746016016001108233831397238016940153283322790814871	-0.003756224063127482221208626428815966957455614136452473486214496919245242090206694565478401546707729763
41	0.4978628183109727337026331013425351803439614592664996106065360513600086709219809472898342491891132063	0.2029472219269994701495232020408802004719173578837618737064407099443797680563888890177869918929431877	-0.1873298673142164128012947294928943843155179357252990190617287377810755176692080682921213948013640214	-0.1028335936670908808943837687862987415970246227832448170688241584728446419534215106305001221885374994	-0.4438680185927230226674508674284852243991059423824834808721661632693817666444366148316284744227138161	-0.2477898494026111155542040092934485360337735907583568227970361939323816672408114966107829287339244946	-0.38164200302210923066175842234424079472068272074350480674922519782071252969327096842497398977299309	-0.06640008259695513945953554562189880236852168738552641574342727714151045256850365451260836766205036809	0.3770428912888020703796893492576728447486198018769541035741278918809128563347637168586243560573889089	0.06765213120010847949885942875443581732946549852143774014583376301821097455182563093348825602159351469	0.3099224374982611340420204134240501750299386905190370985802358950974100337342667693095086435069553327	0.06332797985203059780748246538025923083974711172468901108023775916650861640691080061365556836571828772	-0.1832862107114209398145207880906454619563115706234558555538161406655238190091944091794020186900925914	-0.02185687420766009872266405734359528172752658747208068217939748425858377355621883461209983784113498237	-0.1381603386659433739345482681170447920567591233238888747284436011604342350602309184784352002576843863	-0.01759985488989001043004827511913874692103796397807088544722724480660466345915281316127270848028670235	0.06975425675634297824988312150980573690676136249923769238661152735170791919987998380940689790599540791	0.006822959960001931827187606450151881738552140624090189072796484925170620386029189933252602313748849492	-0.04371033733163985103232049196548193982550430549577869994236389489752230184378743833835144065940394059	-0.004021368443745813274598358373451323905082059662198738431529622788741786630253893371230451458202851011
42	0.1433539974497358166773598508586359355457058019401171953431482488432696501958284151659948264890720054	0.1883756304343790363685887706640733178246043337865686325482335204944803724736031909659802048225982449	-0.02957698341427292381057266473290897466881157155764951905729927894663624519172467330028358486374130452	-0.06198595831086714864921691870059453507671115985486991989613321227364120675835744852116681365495369087	-0.09821453448676635870473315616208763730930803916104854443098331972577557872492559388639947899178007303	-0.1907973251821479398952514147717081353517797040150228400849540796731195275989261555204208614397391677	-0.01938629554883818046204745716712036014484945883288997775978770456254945636182484914970122214740259966	-0.03719632445634967724634242958839874656404343042225897313790167812883871197638653958638012152886519144	-0.1629807674108070516728137008146864795845801176649441291987157592217064221320450782668858471680710807	-0.09442733468035630162888967916086041310995441790212615939390406805044952965446466816353190292749582737	-0.3352583555115094700749529207240064787722397023071512045602076023100526828297831885429826227246422228	-0.2209498477510744939944547989528100960884414236974626270563111416085544383292375329072149837869501096	0.3868759103817095306653715818545012280265980669652553106017992789159339043152656979580933949409965856	0.1527480495469950667411538863544301008600889239817292822328730803935428655448427478378158467588819447	0.4634755421610965124457703171807425297694161698199686157937620528098344199694803278254033422295956062	0.1982711069159983650199798413949324581308477853778964554080679273912670544829432089543308455351249994	-0.3683163075648188088548754711061896807174219553345819355572006022826453965288394024876541015008960612	-0.1200207745494681453663916903182333339082785286910090798554870217428132176842689247565227644194672933	0.3154916101586758563693832369735126719802553983355072584189058992272752244931832877389229738600710774	0.09766606353983875265883006859840718667096339382854976956021563490324909735563238721408394450134885935
43	0.07526126416683097311190806147603135209691027133858727680956604782171476413695759161890467488127607744	0.1792981118587635411024718848268650981440529457647635944225913961288235386017442260098128867130051231	-0.008075763502622083277012071874457687296001943272797508859655141695621289405686782468622408154334138898	-0.04046316123203454871864498710994397515906215634256778884126434011437935806367065814656054356172381513	-0.04266031051633220892395821839796388106215278304519374595720150262280138459611865204387678832868482021	-0.1599138569998398975145123650552959913926874744182240900223514459826599686643710325215284037046695107	0.02074710319142584396079372735397673538486935537559880611064262587643972988861336902470927945436288906	-0.008010558667313399715501543428779120631514537014225974035479322763556245241903976327425434590851594792	-0.1218025458301235837533221604740911822922546009429173548068032989503167368317450999486448805367772067	-0.1349786117806279723028968237238888372714602813430842783789138764803680285560254570090654735849103264	-0.1780621872953082038941319880669335101873826700028183714044962334074012516458178040191097287862418578	-0.226947319182853541165604265551009805912970649050147973900692321636952694204846024635296820112818511	0.08414017396002727778894786586863943333254392328131047369572155529137013566352766215543118327619540209	0.06539446693809287350434493352205900904624412694536915390125103294587988340263187194855227259359320356	-0.03182538243886579560669865710381323204460458990095626069908103356972519676893973879542847399005269805	-0.02568869028509870505700722751690259840270382375390979832571150719417688542248294011305700543693891868	0.2057284646733210529663275861009082142963831559380382079541660244039424847287872023588498381728763567	0.122674758716118981481650130205046334403961338268338398796831750079882374391873557382571705283022989	-0.3170790220031312472998860339044599342818076185897677033519515264947785221995484446053757905334049268	-0.1838915020450948993760904486253827027142402585976613763467280761273169478231171065480241964893173236
44	0.0470051457458035096746857596615844711400706673704220953978578496846263177761913993370006762324555918	0.1729008010339767596325139459840565512666447063815372795492588478058565005266575910219931960902897412	-0.001958581928038857471597533930005137134601900122693188848702296324247830951922379041206902024468734799	-0.0271300415771665200062376827710035096737210251185533033027449153261478721583925612771999412517070029	-0.02299465005941285469445823462601573943994917702997853221857456037962111905321397031233846691539488832	-0.140305537765069152699443984022131772206579713028974441970231343448851235033884362699012423096066773	0.02611059864121840250580538139893445240983537373365277210512162395899041072139553941647587159572078788	0.01399035005600458524603474358395304658355007468631049555095516086964891508057193706395554877863327581	-0.08130931226545928151545310997114687282492314164033782214851465230658965701674882709874544387981897292	-0.1448589560379131111222071120781438085984768931864540614542779270399026752612171793951333442711675007	-0.08960013936277151550698877044463143023340635902193024497978578012313674293052132642962681170962611967	-0.1857482831452046088492183102735950622624200983885075646034488769940326298367582924532670264745799631	-0.01059218729742346008482532768182678834000511721935806006687133083279161220602794900275862943272460602	-0.007620209048899965576414729155952066668573997935030057284225574988218120083347735522463145803178267099	-0.1163134082338909090477929384970122127227653979001175235849827985575303738984907270731746726792930509	-0.1476223317422196218122149303868172008967279915900719786570896475801529732312592670454517516978499399	0.1753260968226451095928400223333106661900714831839508444649472295688561392717809076007124594372825433	0.1675907240700675104438274060147192948497334469618500325362013616354951455701726071377670121339061141	-0.1701712791881626326123037592672835007664307895419892251890873346751127944896104635008762100982438542	-0.1564488818789156085791991327749724192891826545819372018917515065846030878527405724741474733670156629
45	0.03164788783094035531381529615328653598558246112331027341706953155366526296803419727471760227723495007	0.1681740487778604777737556073222977281311002456775562546827514883892628430597054471077218125177296612	0.0001387017300502247739346294668713217461524230203358765866445139258712422898745019014015952780982066853	-0.01823701026394923068808460731570819586864774068769982529380317514239051745104397407753564046548363972	-0.01376940155676259725441707386831608705719714157688878332718165503141597805084133681872123581168229824	-0.1269426060477752977240541726672145570482343920557873749116252003151942784599640347757395810381888443	0.02380585741751094221046018311188887063612792325170516865705432240859125333530896336725833305929201742	0.02999106182561487576002977677946411682776613078039578966481539510387903375574358764420628131063859843	-0.05454672636191313218898761257912402262436570136972564731225438904632583821195946515932785540908704437	-0.1451393918093598206971051416263912648569841008839969610603009547095549580954632515027188837100067013	-0.04501013158264836998826078689757392386462199930039314093358791249454887496719681306651975393628316072	-0.1416463889887764817041741755992378996998874517073792033289337011122740097245452673226509573992575352	-0.03428362471705202320535803564870330805742070534409021440866166253431283749707205475284320852533355132	-0.05385638466953108376442444385834257474110402766046133795791575316242858524037065408537499913616628456	-0.1057331584139399752561489323812836029874287496069333113568869821674936678139839458838154828681759663	-0.1974632054806273090035810922835435140851938171932376757184881314135104406295693415467083404558657391	0.09914027935900149172386781777816951259694679031153379312612136140741979812763449312124008459687686899	0.1411916386711642939666962246032299554247592538911967824824476288721176497727769559253230863758750285	-0.05129566718948591151986485171359086873093225490284157544266361086672879322081717693998799799276791128	-0.06956604524584786143387310330814244595984492115354557807626161037168681295214829958341301611900201049
46	0.02194709580649350452198789529697108935069516805433085748235666177522221739914859283004521492245462727	0.1646348152196653369064516826930269058579181844796393078881129993104967541658775736673242844844720871	0.000821594690005785680765081545141579097945989715740757220453486392314640403526831862815008938402950723	-0.01209938945208396456653757233978330753679599250145800310750043660842843863320579105889455878604323542	-0.008700213010401290889165099797987101722415676490653934964795522448391999642619033713545640238533730975	-0.1175481941646296696677082086548830252181501112229404538168260724096698673762006310925709621365472173	0.01958846560948965334712856597710506314490729823511988776590566189642203934746008887241801215700298664	0.04151871722319093868417854222467727611877715617796797153168427307765189705359678858998070296367002204	-0.03689748984222658108376548179181846524030785305599420733030827435380491778175806964206143999064944148	-0.1424427791453993090615657006723205844859851957995251029688429387593398242028111665617907054488521406	-0.02228075834714034460772255689012475516838930686721185028961803608238467152862511585253117021483346006	-0.1044685714233502059335281105242895522248462183281611922405076244872538950615359605257792514041054983	-0.03515250185933010935354433922337961445554577419077801382582182360509637345855802377457238668135291327	-0.08170063839787443956610989211012926344945933750152482538304976371295759111346958307581068025531176202	-0.07940714916085281789819709316951936293433285755991309982986434461060203098904879752073739150279193121	-0.2123471678025956060342227260449441950278245849238166551751104596902827016516670014284979934285220803	0.04862064890132879897070680723890416693118991792873140393111012003605552117776723187622897954003157958	0.1009052582139082826904118108718253458720926622448861010354086195024746391623749981726418318709042059	0.002480289548211413780922424690283893723936601642492904856017870619601409742173030605241960579917614474	0.004871191954402734996133752289865290313715734117201954879480411359639388555699896269648126225202204772
47	0.01514360335743028541958095255228214020566937993766109671980429950123446948401149406772281013449728329	0.1620161041336974257407920687106401841255948900018459964994474209211544769399601060214061846556171085	0.0009250502826358958968850740442747259451483606020545271738093102448545916500957733635198837152379164628	-0.007839143760339795870081232986820494490042141226987052124755704843351062710906983048261671532200312622	-0.005585584931155353008249476297281360939053671341236209415496498820286746812042009367845250488184698929	-0.1109266287875706160008567379783746379226466645440222231014719845281916341674747128801607670448124421	0.01502387083886456434150344524525066741318503753395882523941770907727770566772358397887873642323213217	0.04969988712884107786369485817271505766650738537187595358629969078757885028205423740043819345452934136	-0.02473380890812349730375806097186399616285625037178502303993181766554144400012566810913786781335100274	-0.1391972400204624816889588581502976835837407006966133094750463840576046909949865036986855044260656766	-0.01061908751012499439267768731058497216400720508803706126419070917667040203920890172784175799481434955	-0.07582335905881394411866949626479967024948938042766373946348411539112294103688687518676445358598034	-0.02890539465043001821198081984265118339551436025254872300572364050554903615288169227850440587473329969	-0.09820224483112552074469366479105715458411423342094340323208287440124811434880174350173137818770377023	-0.05509411267655376412123178193645878270036096405513512739410765737799825003588790711347656118129551842	-0.2123723021198666281502941080193139580677139658144390998410045542270888278034645337771757494688616939	0.02115680124515880277466247719085931054708702625978597669518447991197452219607793176508349359707221672	0.06517681008361652502703418389604805792344074797498088831891268409732738878912070523205494047816461744	0.02003398323957929929587170707395276617297048640305131046644520497560729677052344675087044065440468524	0.0564306873667069289526022613078439263169615917196146321585061980913721595054935055110895837750727696
48	0.009947858430712158363669190288560357913816906508202793337263336871590913016886502374405233977858890061	0.1601589676505107348418810138259498517643057749393057281824066224684961135586144521270417530944716763	0.0007703333051128772732973216741217142739489130879160525387464494159766576660655604106872531339283959158	-0.004960045095926346062924492438512190798529206717125512725584856717057526976071090994316035096236228151	-0.003479932156109550711262041573447632845185033182703379247126948193028210966311155700466880158291695743	-0.1063973560752687373401823316646883177956458527541212868115857695633603059592345543801068873677692785	0.01054859677093010016748316780933640554198064605256797474540011980718590756113800403936205140988093742	0.05529245763761811607168906301207411635902955657558030272963491608838701459815334025181795450267626017	-0.01583875453517149506137037042729501892377500644254761498918498566871125300619927361213045186583614441	-0.1363689194344031267789327274958931359358832458732013885927042422306654665772058702983653917505670731	-0.004731853650802979955362647185663402150749370209068426402438405261176854277086850780204392271887748575	-0.05529006834995406198409148395499053125972044249632783373003003493148145659918781700775994511326734096	-0.02075550093488433196700721046929819749914004368231571357372481886733921377967689491339664104976591941	-0.107783043281836986765349374721023371813007972848386257454549855609032433126050786752994733623826891	-0.03549468289650242381006466900978584342489841893381246446436176956485973248857434962069207453862064719	-0.2074559293984246278493204911909696300464848595760423994318328327904556878098210593626802003354151851	0.007815278690113431526775711838089111425959270308195569817455788282788621985799868458911167153242543309	0.03859772529506319767768392555192040778978547865365693170003112261891675569807248404311589241323246821	0.02077997400613856635178461367457036373272581649119435942483784158058069766787925981741193758047423006	0.08890252645499538314524459897349219175196728739498122030713720135559057473900115616969530141796987638
49	0.005658913844984365141509925001833431427350825369850223937440178586474807708806633234609775141195105162	0.1589667738774228418937982754115283826937649100517473311829756739985781645596145649927630482005050594	0.000496566702685253660427877406698057118845085416403072221485182978375321375767853733452204739796871945	-0.003173093161951029044747438056699723759055835771000630469237935312051087791801947132122335899023342678	-0.001911792766700925759033391218308661918750352909263371643216991436722572634427375574982279928942061711	-0.1035615810430368214036204599615428617676819657984445740593739714094073539914264881005124765984203876	0.006242872308466777795302231298459821473408909310094849134635424376055084656848472595622637892766474216	0.05878339896149115689983887982797103820525949283915802803441649065672665617598304139872545938815412375	-0.008845311650215347360745212942904684831954575677992916882408408577271978803615064597637591710955053221	-0.1343559876880595924382684116021180837353259090672464478640456002083173046016158868070123226290264204	-0.00187078412697461549548477451069801238662260889218663409649333798121540621248642935019989937679513104	-0.04211156639266316310810235021486064702229662184090267430044274754757454754856682576116084968799040235	-0.01235441733797489991998529375507129015708390507344422127942387907127165694350380083212875106597914568	-0.1130248019457864670817308459360344611109906065192175686412882790795148169016582698125068592856013977	-0.01975066667647515998980169001202941265663541039816724298381839978529687932010111098111891760561240002	-0.2023903527367803073675687835007996059446123323008201670061315632712276862884448491147961668924740678	0.002209717836730355973379229122989843087888369653092045021161586029960824769501829748272803322563480806	0.02147469682481168881606912499949304266451973294997693435991895453592925418798011860008501405345872867	0.01430917471517789509819552024150184068239183558440900030085525141199755551447409976487812689345998485	0.1074776098813527612402915506295995552945173084115426675592775685250398694996502516720624556538716307
50	0.001837985180507048076603887355098166790486710937221061497392998684164472192671341456298139334268649825	0.1583835718898328513015744270959808722822297080127323042956010431401541100914456829755636979196916567	0.0001704572690710619511594152381053660003044576780128123031231945106836656420470512730812845994456207521	-0.002316233133355298788146900670901599875137942838545422546151670041466449532255996876521697716335152266	-0.0006102905609130368321178295911258598030588461234886704861893548411658095907443259779404938150384176075	-0.1021946148417830044739832275035167058281267114046283873657788083949127808452415875159764350991499109	0.00206558666055750020040124217185890726478878424807193351661241477036256415606381313520163221487483604	0.06046163362767799298628896481965900318338777869511620492220222478255577693891557194914393787300870899	-0.002845451837519551429790367178293961762919031501035012607367992716272601730463200904880578958261564122	-0.1333207309877773464181824485248649325424325496414386197916927512840410350042887872194925857717126547	-0.0004773354252578829305210923535518883490467729248874627017675825482091032359602212263732032671264437948	-0.03568188102914860093336433404833628020495358338459095786494795100099174167124181308405332169175995238	-0.004090726481617952242713861831158146213653858159012789975405053678747136245536644563728021694603995537	-0.1153358480245812584396877803566885989478493273791802357091237508279358500322896825276315558562443122	-0.006329010996908703885742045118577717178141552265006522714957702036982618411992868884074362683266356107	-0.1994150847370915095491816275793649190071535778801706329778620091424944639589537148634572062391417215	0.0003643358179158865501365800562042737058532497465228748937226005744221568130834611396760722150042763006	0.01315853909926138001853535820174079811035807737065005376571167926521807060374050635746834966995202629	0.005012855035084932709506216625714120448854964357432351422705417083902220106235794389010714710968421876	0.1158557835772683314791390326624797258673266710198854713346307472198759803724226900146811867245005185
51	-0.001837985180507048076603887355098166790486710937221061497392998684164472192671341456298139334268649825	0.1583835718898328513015744270959808722822297080127323042956010431401541100914456829755636979196916567	-0.0001704572690710619511594152381053660003044576780128123031231945106836656420470512730812845994456207521	-0.002316233133355298788146900670901599875137942838545422546151670041466449532255996876521697716335152266	0.0006102905609130368321178295911258598030588461234886704861893548411658095907443259779404938150384176075	-0.1021946148417830044739832275035167058281267114046283873657788083949127808452415875159764350991499109	-0.00206558666055750020040124217185890726478878424807193351661241477036256415606381313520163221487483604	0.06046163362767799298628896481965900318338777869511620492220222478255577693891557194914393787300870899	0.002845451837519551429790367178293961762919031501035012607367992716272601730463200904880578958261564122	-0.1333207309877773464181824485248649325424325496414386197916927512840410350042887872194925857717126547	0.0004773354252578829305210923535518883490467729248874627017675825482091032359602212263732032671264437948	-0.03568188102914860093336433404833628020495358338459095786494795100099174167124181308405332169175995238	0.004090726481617952242713861831158146213653858159012789975405053678747136245536644563728021694603995537	-0.1153358480245812584396877803566885989478493273791802357091237508279358500322896825276315558562443122	0.006329010996908703885742045118577717178141552265006522714957702036982618411992868884074362683266356107	-0.1994150847370915095491816275793649190071535778801706329778620091424944639589537148634572062391417215	-0.0003643358179158865501365800562042737058532497465228748937226005744221568130834611396760722150042763006	0.01315853909926138001853535820174079811035807737065005376571167926521807060374050635746834966995202629	-0.005012855035084932709506216625714120448854964357432351422705417083902220106235794389010714710968421876	0.1158557835772683314791390326624797258673266710198854713346307472198759803724226900146811867245005185
52	-0.005658913844984365141509925001833431427350825369850223937440178586474807708806633234609775141195105162	0.1589667738774228418937982754115283826937649100517473311829756739985781645596145649927630482005050594	-0.000496566702685253660427877406698057118845085416403072221485182978375321375767853733452204739796871945	-0.003173093161951029044747438056699723759055835771000630469237935312051087791801947132122335899023342678	0.001911792766700925759033391218308661918750352909263371643216991436722572634427375574982279928942061711	-0.1035615810430368214036204599615428617676819657984445740593739714094073539914264881005124765984203876	-0.006242872308466777795302231298459821473408909310094849134635424376055084656848472595622637892766474216	0.05878339896149115689983887982797103820525949283915802803441649065672665617598304139872545938815412375	0.008845311650215347360745212942904684831954575677992916882408408577271978803615064597637591710955053221	-0.1343559876880595924382684116021180837353259090672464478640456002083173046016158868070123226290264204	0.00187078412697461549548477451069801238662260889218663409649333798121540621248642935019989937679513104	-0.04211156639266316310810235021486064702229662184090267430044274754757454754856682576116084968799040235	0.01235441733797489991998529375507129015708390507344422127942387907127165694350380083212875106597914568	-0.1130248019457864670817308459360344611109906065192175686412882790795148169016582698125068592856013977	0.01975066667647515998980169001202941265663541039816724298381839978529687932010111098111891760561240002	-0.2023903527367803073675687835007996059446123323008201670061315632712276862884448491147961668924740678	-0.002209717836730355973379229122989843087888369653092045021161586029960824769501829748272803322563480806	0.02147469682481168881606912499949304266451973294997693435991895453592925418798011860008501405345872867	-0.01430917471517789509819552024150184068239183558440900030085525141199755551447409976487812689345998485	0.1074776098813527612402915506295995552945173084115426675592775685250398694996502516720624556538716307
53	-0.009947858430712158363669190288560357913816906508202793337263336871590913016886502374405233977858890061	0.1601589676505107348418810138259498517643057749393057281824066224684961135586144521270417530944716763	-0.0007703333051128772732973216741217142739489130879160525387464494159766576660655604106872531339283959158	-0.004960045095926346062924492438512190798529206717125512725584856717057526976071090994316035096236228151	0.003479932156109550711262041573447632845185033182703379247126948193028210966311155700466880158291695743	-0.1063973560752687373401823316646883177956458527541212868115857695633603059592345543801068873677692785	-0.01054859677093010016748316780933640554198064605256797474540011980718590756113800403936205140988093742	0.05529245763761811607168906301207411635902955657558030272963491608838701459815334025181795450267626017	0.01583875453517149506137037042729501892377500644254761498918498566871125300619927361213045186583614441	-0.1363689194344031267789327274958931359358832458732013885927042422306654665772058702983653917505670731	0.004731853650802979955362647185663402150749370209068426402438405261176854277086850780204392271887748575	-0.05529006834995406198409148395499053125972044249632783373003003493148145659918781700775994511326734096	0.02075550093488433196700721046929819749914004368231571357372481886733921377967689491339664104976591941	-0.107783043281836986765349374721023371813007972848386257454549855609032433126050786752994733623826891	0.03549468289650242381006466900978584342489841893381246446436176956485973248857434962069207453862064719	-0.2074559293984246278493204911909696300464848595760423994318328327904556878098210593626802003354151851	-0.007815278690113431526775711838089111425959270308195569817455788282788621985799868458911167153242543309	0.03859772529506319767768392555192040778978547865365693170003112261891675569807248404311589241323246821	-0.02077997400613856635178461367457036373272581649119435942483784158058069766787925981741193758047423006	0.08890252645499538314524459897349219175196728739498122030713720135559057473900115616969530141796987638
54	-0.01514360335743028541958095255228214020566937993766109671980429950123446948401149406772281013449728329	0.1620161041336974257407920687106401841255948900018459964994474209211544769399601060214061846556171085	-0.0009250502826358958968850740442747259451483606020545271738093102448545916500957733635198837152379164628	-0.007839143760339795870081232986820494490042141226987052124755704843351062710906983048261671532200312622	0.005585584931155353008249476297281360939053671341236209415496498820286746812042009367845250488184698929	-0.1109266287875706160008567379783746379226466645440222231014719845281916341674747128801607670448124421	-0.01502387083886456434150344524525066741318503753395882523941770907727770566772358397887873642323213217	0.04969988712884107786369485817271505766650738537187595358629969078757885028205423740043819345452934136	0.02473380890812349730375806097186399616285625037178502303993181766554144400012566810913786781335100274	-0.1391972400204624816889588581502976835837407006966133094750463840576046909949865036986855044260656766	0.01061908751012499439267768731058497216400720508803706126419070917667040203920890172784175799481434955	-0.07582335905881394411866949626479967024948938042766373946348411539112294103688687518676445358598034	0.02890539465043001821198081984265118339551436025254872300572364050554903615288169227850440587473329969	-0.09820224483112552074469366479105715458411423342094340323208287440124811434880174350173137818770377023	0.05509411267655376412123178193645878270036096405513512739410765737799825003588790711347656118129551842	-0.2123723021198666281502941080193139580677139658144390998410045542270888278034645337771757494688616939	-0.02115680124515880277466247719085931054708702625978597669518447991197452219607793176508349359707221672	0.06517681008361652502703418389604805792344074797498088831891268409732738878912070523205494047816461744	-0.02003398323957929929587170707395276617297048640305131046644520497560729677052344675087044065440468524	0.0564306873667069289526022613078439263169615917196146321585061980913721595054935055110895837750727696
55	-0.02194709580649350452198789529697108935069516805433085748235666177522221739914859283004521492245462727	0.1646348152196653369064516826930269058579181844796393078881129993104967541658775736673242844844720871	-0.000821594690005785680765081545141579097945989715740757220453486392314640403526831862815008938402950723	-0.01209938945208396456653757233978330753679599250145800310750043660842843863320579105889455878604323542	0.008700213010401290889165099797987101722415676490653934964795522448391999642619033713545640238533730975	-0.1175481941646296696677082086548830252181501112229404538168260724096698673762006310925709621365472173	-0.01958846560948965334712856597710506314490729823511988776590566189642203934746008887241801215700298664	0.04151871722319093868417854222467727611877715617796797153168427307765189705359678858998070296367002204	0.03689748984222658108376548179181846524030785305599420733030827435380491778175806964206143999064944148	-0.1424427791453993090615657006723205844859851957995251029688429387593398242028111665617907054488521406	0.02228075834714034460772255689012475516838930686721185028961803608238467152862511585253117021483346006	-0.1044685714233502059335281105242895522248462183281611922405076244872538950615359605257792514041054983	0.03515250185933010935354433922337961445554577419077801382582182360509637345855802377457238668135291327	-0.08170063839787443956610989211012926344945933750152482538304976371295759111346958307581068025531176202	0.07940714916085281789819709316951936293433285755991309982986434461060203098904879752073739150279193121	-0.2123471678025956060342227260449441950278245849238166551751104596902827016516670014284979934285220803	-0.04862064890132879897070680723890416693118991792873140393111012003605552117776723187622897954003157958	0.1009052582139082826904118108718253458720926622448861010354086195024746391623749981726418318709042059	-0.002480289548211413780922424690283893723936601642492904856017870619601409742173030605241960579917614474	0.004871191954402734996133752289865290313715734117201954879480411359639388555699896269648126225202204772
56	-0.03164788783094035531381529615328653598558246112331027341706953155366526296803419727471760227723495007	0.1681740487778604777737556073222977281311002456775562546827514883892628430597054471077218125177296612	-0.0001387017300502247739346294668713217461524230203358765866445139258712422898745019014015952780982066853	-0.01823701026394923068808460731570819586864774068769982529380317514239051745104397407753564046548363972	0.01376940155676259725441707386831608705719714157688878332718165503141597805084133681872123581168229824	-0.1269426060477752977240541726672145570482343920557873749116252003151942784599640347757395810381888443	-0.02380585741751094221046018311188887063612792325170516865705432240859125333530896336725833305929201742	0.02999106182561487576002977677946411682776613078039578966481539510387903375574358764420628131063859843	0.05454672636191313218898761257912402262436570136972564731225438904632583821195946515932785540908704437	-0.1451393918093598206971051416263912648569841008839969610603009547095549580954632515027188837100067013	0.04501013158264836998826078689757392386462199930039314093358791249454887496719681306651975393628316072	-0.1416463889887764817041741755992378996998874517073792033289337011122740097245452673226509573992575352	0.03428362471705202320535803564870330805742070534409021440866166253431283749707205475284320852533355132	-0.05385638466953108376442444385834257474110402766046133795791575316242858524037065408537499913616628456	0.1057331584139399752561489323812836029874287496069333113568869821674936678139839458838154828681759663	-0.1974632054806273090035810922835435140851938171932376757184881314135104406295693415467083404558657391	-0.09914027935900149172386781777816951259694679031153379312612136140741979812763449312124008459687686899	0.1411916386711642939666962246032299554247592538911967824824476288721176497727769559253230863758750285	0.05129566718948591151986485171359086873093225490284157544266361086672879322081717693998799799276791128	-0.06956604524584786143387310330814244595984492115354557807626161037168681295214829958341301611900201049
57	-0.0470051457458035096746857596615844711400706673704220953978578496846263177761913993370006762324555918	0.1729008010339767596325139459840565512666447063815372795492588478058565005266575910219931960902897412	0.001958581928038857471597533930005137134601900122693188848702296324247830951922379041206902024468734799	-0.0271300415771665200062376827710035096737210251185533033027449153261478721583925612771999412517070029	0.02299465005941285469445823462601573943994917702997853221857456037962111905321397031233846691539488832	-0.140305537765069152699443984022131772206579713028974441970231343448851235033884362699012423096066773	-0.02611059864121840250580538139893445240983537373365277210512162395899041072139553941647587159572078788	0.01399035005600458524603474358395304658355007468631049555095516086964891508057193706395554877863327581	0.08130931226545928151545310997114687282492314164033782214851465230658965701674882709874544387981897292	-0.1448589560379131111222071120781438085984768931864540614542779270399026752612171793951333442711675007	0.08960013936277151550698877044463143023340635902193024497978578012313674293052132642962681170962611967	-0.1857482831452046088492183102735950622624200983885075646034488769940326298367582924532670264745799631	0.01059218729742346008482532768182678834000511721935806006687133083279161220602794900275862943272460602	-0.007620209048899965576414729155952066668573997935030057284225574988218120083347735522463145803178267099	0.1163134082338909090477929384970122127227653979001175235849827985575303738984907270731746726792930509	-0.1476223317422196218122149303868172008967279915900719786570896475801529732312592670454517516978499399	-0.1753260968226451095928400223333106661900714831839508444649472295688561392717809076007124594372825433	0.1675907240700675104438274060147192948497334469618500325362013616354951455701726071377670121339061141	0.1701712791881626326123037592672835007664307895419892251890873346751127944896104635008762100982438542	-0.1564488818789156085791991327749724192891826545819372018917515065846030878527405724741474733670156629
58	-0.07526126416683097311190806147603135209691027133858727680956604782171476413695759161890467488127607744	0.1792981118587635411024718848268650981440529457647635944225913961288235386017442260098128867130051231	0.008075763502622083277012071874457687296001943272797508859655141695621289405686782468622408154334138898	-0.04046316123203454871864498710994397515906215634256778884126434011437935806367065814656054356172381513	0.04266031051633220892395821839796388106215278304519374595720150262280138459611865204387678832868482021	-0.1599138569998398975145123650552959913926874744182240900223514459826599686643710325215284037046695107	-0.02074710319142584396079372735397673538486935537559880611064262587643972988861336902470927945436288906	-0.008010558667313399715501543428779120631514537014225974035479322763556245241903976327425434590851594792	0.1218025458301235837533221604740911822922546009429173548068032989503167368317450999486448805367772067	-0.1349786117806279723028968237238888372714602813430842783789138764803680285560254570090654735849103264	0.1780621872953082038941319880669335101873826700028183714044962334074012516458178040191097287862418578	-0.226947319182853541165604265551009805912970649050147973900692321636952694204846024635296820112818511	-0.08414017396002727778894786586863943333254392328131047369572155529137013566352766215543118327619540209	0.06539446693809287350434493352205900904624412694536915390125103294587988340263187194855227259359320356	0.03182538243886579560669865710381323204460458990095626069908103356972519676893973879542847399005269805	-0.02568869028509870505700722751690259840270382375390979832571150719417688542248294011305700543693891868	-0.2057284646733210529663275861009082142963831559380382079541660244039424847287872023588498381728763567	0.122674758716118981481650130205046334403961338268338398796831750079882374391873557382571705283022989	0.3170790220031312472998860339044599342818076185897677033519515264947785221995484446053757905334049268	-0.1838915020450948993760904486253827027142402585976613763467280761273169478231171065480241964893173236
59	-0.1433539974497358166773598508586359355457058019401171953431482488432696501958284151659948264890720054	0.1883756304343790363685887706640733178246043337865686325482335204944803724736031909659802048225982449	0.02957698341427292381057266473290897466881157155764951905729927894663624519172467330028358486374130452	-0.06198595831086714864921691870059453507671115985486991989613321227364120675835744852116681365495369087	0.09821453448676635870473315616208763730930803916104854443098331972577557872492559388639947899178007303	-0.1907973251821479398952514147717081353517797040150228400849540796731195275989261555204208614397391677	0.01938629554883818046204745716712036014484945883288997775978770456254945636182484914970122214740259966	-0.03719632445634967724634242958839874656404343042225897313790167812883871197638653958638012152886519144	0.1629807674108070516728137008146864795845801176649441291987157592217064221320450782668858471680710807	-0.09442733468035630162888967916086041310995441790212615939390406805044952965446466816353190292749582737	0.3352583555115094700749529207240064787722397023071512045602076023100526828297831885429826227246422228	-0.2209498477510744939944547989528100960884414236974626270563111416085544383292375329072149837869501096	-0.3868759103817095306653715818545012280265980669652553106017992789159339043152656979580933949409965856	0.1527480495469950667411538863544301008600889239817292822328730803935428655448427478378158467588819447	-0.4634755421610965124457703171807425297694161698199686157937620528098344199694803278254033422295956062	0.1982711069159983650199798413949324581308477853778964554080679273912670544829432089543308455351249994	0.3683163075648188088548754711061896807174219553345819355572006022826453965288394024876541015008960612	-0.1200207745494681453663916903182333339082785286910090798554870217428132176842689247565227644194672933	-0.3154916101586758563693832369735126719802553983355072584189058992272752244931832877389229738600710774	0.09766606353983875265883006859840718667096339382854976956021563490324909735563238721408394450134885935
60	-0.4978628183109727337026331013425351803439614592664996106065360513600086709219809472898342491891132063	0.2029472219269994701495232020408802004719173578837618737064407099443797680563888890177869918929431877	0.1873298673142164128012947294928943843155179357252990190617287377810755176692080682921213948013640214	-0.1028335936670908808943837687862987415970246227832448170688241584728446419534215106305001221885374994	0.4438680185927230226674508674284852243991059423824834808721661632693817666444366148316284744227138161	-0.2477898494026111155542040092934485360337735907583568227970361939323816672408114966107829287339244946	0.38164200302210923066175842234424079472068272074350480674922519782071252969327096842497398977299309	-0.06640008259695513945953554562189880236852168738552641574342727714151045256850365451260836766205036809	-0.3770428912888020703796893492576728447486198018769541035741278918809128563347637168586243560573889089	0.06765213120010847949885942875443581732946549852143774014583376301821097455182563093348825602159351469	-0.3099224374982611340420204134240501750299386905190370985802358950974100337342667693095086435069553327	0.06332797985203059780748246538025923083974711172468901108023775916650861640691080061365556836571828772	0.1832862107114209398145207880906454619563115706234558555538161406655238190091944091794020186900925914	-0.02185687420766009872266405734359528172752658747208068217939748425858377355621883461209983784113498237	0.1381603386659433739345482681170447920567591233238888747284436011604342350602309184784352002576843863	-0.01759985488989001043004827511913874692103796397807088544722724480660466345915281316127270848028670235	-0.06975425675634297824988312150980573690676136249923769238661152735170791919987998380940689790599540791	0.006822959960001931827187606450151881738552140624090189072796484925170620386029189933252602313748849492	0.04371033733163985103232049196548193982550430549577869994236389489752230184378743833835144065940394059	-0.004021368443745813274598358373451323905082059662198738431529622788741786630253893371230451458202851011
71	-0.440491448298813442925654071345896959703791341709351801599979735128779072397988058911158655984393233	0.171285719455204369292363608699487042537019270168938442409920893100960282693432660250852928622444021	-0.6522053475304462722454437758386238288504740524916508624691181251297615242640691125389879203050602605	0.3430620142649416816233085565267476567799658337933969558675082813476273596511851909219852790618905222	-0.5194174990729667766542519629733676180090076166909025036618013323283937763257310600117895693969156611	0.2910997773586777784955886013352536209971347614240516665503538239160183399991268961453378434680039527	0.5457223062500266521773607453634873710037909549260056907692111568978668693007869217005106194113337713	-0.1358105069294187366764398776472857254066006903758336677502347145222926927195969856911159352476948995	0.4496571699131394808576856482704788600633065096555860879601233743344123832158002384038186411545505685	-0.08049843752056141123173164789870914430009264503356913797670084068754384835587168384940535791855699115	-0.2876826566772517401344208356741741916767613493667956448836393473737919087203167025390043795423423674	0.06461268645841811437140911690461809887038330763215120034838006189783420758136912859495579736131253505	-0.2083311646039377349541173422361781317842635429859877437205785858208091746828521583427814273368749842	0.0247799403393459452038643684935395297487668671322705180608958665045700827455861703410847377833706793	0.1201368317172255627351827788416705888177162400566886708395276576317840888184126784286794882647300292	-0.01550895322220668069749473810637776632455155696021841275239568603764616106612023079599104672256501038	0.06736207346648345846943517966876818211565473284837171592389472117108936423422615173718066935754920629	-0.006647541676257517508766883389495083755450349110025130783168978177354321922874145364670572018543140626	0.04106896636489731197718793909844365611197962885165746016016001108233831397238016940153283322790814871	-0.003756224063127482221208626428815966957455614136452473486214496919245242090206694565478401546707729763
72	-0.1318952272420799918562489485214142366446272070850722867863201727052646978301286188264203053776174155	0.1542828149689658652963547886230667548828886759434592506699520554952213336239807799483828376188996523	-0.1649719287192937538525328688266468700001581793692458046186532930082589777124849897956447697347454369	0.2734599023772299716481752228509959965218324333097318671475746295037939915541665316076812920835368996	-0.1240746141203640963935483125928059604413534991112585950806341851854640394167902001467450294910871514	0.221048922114176267942155731294766338773477365078782897405044107209852425724007949350784248987580209	-0.1109442282526778160248832842662458084656490347491237452162365678905908379796767043878735994474167689	0.09340553058978306374929422498043517350957903907396735716154476216231127128044274594248337993103629202	-0.2047707112150684908994653812624450794314402671543353490862884983813346088903468040277319641539327401	0.1227053182169069644513125907668387692293387601637333883561159850549163161384480445548044007516380965	0.3688607513930507889202989321721431939165680095369333836164026530692374956064958315506575568687437635	-0.2735697090669511165475648123647370586106260714774638329556047926440508366168732779088965317517443639	0.4684900851561906623558463650397135436699752525282164141192881981337019870281297528808756646282281362	-0.1831781483922756355011366823444426952648855034735267814145714084950851045323272112015357947934137582	-0.4161392626799026314212397208328562855367682969714051521249862507486478314566163940658928834293515961	0.1771437294410125282845923687301644996556643478432873761208825136174968856866103050338576562647998508	-0.3728380485406627831110192527827349255224033796017785190787238797904584830222081441591599171631672078	0.120729550648943891026938616626026342587957019607812051377898917481684156504376887727354995510894894	-0.3067551466975428989187647943920304491303409848083051071513974993636437209038758101465206904969278267	0.09287507762960095695921696899924613934891827848010824988938743330824248900693275543860602145829152528
73	-0.07191774213428086615627943665928372048587623409025786296619979473019707531298691429606606023881183727	0.1418673056728266004842346618812858538850733695817200674050087429158853910337798082920455879689949234	-0.08058542792469909231975064220879871765141602422471307439895612383031080669177695462179951746953930587	0.232123714711879493045176691055920354668747888448406142810828131153140435058168566847056214162144523	-0.05780139524951780977851001837438248944883187719229430834724749230952546991323346329585766349508470291	0.1808613283747451916846560612181886349052447754677274501533594360976045081698423120274530600868810748	-0.118855010975277524094602878805422659535949265964377653067422761611023760331364794487143875387061191	0.1668630464410377524516155773689925395134959839618495053326188739283061184651042925436727386561874982	-0.165067116568431329502060738925048144267029165757339381473401684478518707513075593526948307005238303	0.1744183131459154390040426959894126679170523563013082219318763865357535673059491873751994024578111759	0.1519528013864160681068762563273165120256825019389305421118682887275936327391214660188145727341580341	-0.2032659010250714437517330528706395004294418800163008844047918471248159859138084866285891778374968274	0.09457217275599583327467059095995479123005148877036142107330337907526245343783986305257707335161504168	-0.06360107183356117779663460562008582684380315504650117090436221480135549616440496192453500611665926048	0.06219630708224940018094704896131219448216931214995009902657929151111621661021411288868353168795454958	-0.04450706713356432555480917120284108402383524146207151588025007611200030305997726258382398092008752939	0.25001137260053886088290623966358299837908681578594983303017028573272197364281889098969358969250756	-0.1466901427480615208979283544289765017508654444870844419453044209152242547474222681585798071695092773	0.3463534019464826955193636749163008117282507547886996680719794475984722929236964996149478437038551255	-0.1912496883785183271558121607298574160975010474061798488754140517232794991805811521052900284939261373
74	-0.04700174123325678341354336658048244953463547168254049884285238722252265170768628203514628981346548631	0.1316848345596043372088051009796449354574662865678778121877598209687196107970906118622967050265246788	-0.0486085371064153651495253697867645633529096750018589680006163194549636570430400265022635237977597214	0.2031234713935251693386686233740493566286446230460950206735806939097962682614071261087846270837357615	-0.03347184992347596889792998044981899457823895538085309305108158512716559608570741742479298454998996115	0.1535729440500590346609799497612853085166057551968305824918345300695832753521305222932269662574338222	-0.09642771597287757832419716156112050374592039738008123500197220209015837902580092737726617763066091603	0.193199787059142580388570339945065577012066653715827222604200823443297060030844617772863126390468321	-0.1188874293860857574980646983174188520967635067505029093312394560984948117595559170838727395594754987	0.1854555864127713658621042272404924799714729324525846916945379270626770899425235956162826063575922023	0.05068261137111764763564357301618547892059919341209999904889750240588116040306288540097127857131966644	-0.1082271220641527065916604755321248014398079505516997710365354808251082250586792079677954119620967092	-0.03307979015621992099240133599280424160751193706663828678226953360792753299870488281023957086930973573	0.03799385906070355053565655746395467765699908487895224671378957179892867841874064996836084372319742095	0.1271058947518122846951537780346443309988847535777412098064436042361660728912413613319442078923771773	-0.1463971499179243307131161424112619894370156037459122035456974791367332796111742012491308430587406397	0.2014821042785613965918662557518909460650694829219731094504822249266721778334103673551007828817214307	-0.175562391832422288164922290956387210377385095687851512112511236260844673925778513841340101911350884	0.1642185845735116640342318271691330593856140497066737270661253520573526042349748533615756771077781549	-0.1386972650120804436654716578010010009011717211767438617001235041902016231461348061066068000498772884
75	-0.03361457539693842426248745766066494536946068045264201197259346994243290141426003852812513013784523682	0.1228743099791300151094603744424620163041120709343789718315378804620741093394499033963021394901432703	-0.03267789576613474262034825356359602088533322300545599442227017264794523876231780353282248143962159726	0.1809837594654872472827734867905008910580321791186836820825658856845514940533733625738746760672906263	-0.02171273339508145021671307504447151527033898245984162956973117011469793819346392339181626309605324577	0.1333811989878886905661457484764701367561179152640589424132133962658881581631449084436890105873796888	-0.07641762349995699332258119600959996493189434214584032720835394528593021445585570758146219478048248004	0.2007785298770635218000092418399146495851230075865222573129590284277752283013849851443724044423113574	-0.08680257949785249208982119774735575424249038100806405785108648920211961172820532983817512147618695745	0.1825020819172739586956808773023481566868724872168239929475391427747815175859951733705102319079281542	0.00640708412055389316030917836139597194438551657129646905167783610298532218194970817292479246392367392	-0.0330510922327695281687726353392352609266401742056637798942227890969814626581398618901285187802859697	-0.07035591233840526844681242453282633117022090092957351988694392580093914604113403607367817401684066304	0.1031790221800882329819824581689223807303208029965978883840787640662952678506866230077314536461632645	0.1064860536528900153207251734830853543073766455776161751087457310527918754117246066907657621680470231	-0.1741155291292204632027837900265344567072584739464354445322606906782381970286105757706420787145746872	0.1001762086585233187217477186981980372182136265351254783310168662777651515563349263009380086523761449	-0.1185883759286677844574803109415091230482762319789861771259643300643675875127704394134885592395616023	0.02365246274951325340347840860620529796011408554917292306049165323662906545682478739017783729686147802	-0.0283395195843303359968167575481217296377154030590453396282789843228294315460804659858044954859311018
76	-0.02538804815803757400490771396678881021030530870479364152172018542989492821324891366093305823332129761	0.1150113435276234308628439473213628137892376613793004798445315280246492400684185987899855198824810525	-0.02348964891416551790500749892772553058303209513632673198790369837655159800866032668351348335995317862	0.1631736464064536665739369743509442858383632297589743075591627189566751192660772102449877806564518187	-0.01512257694207110664584422814891430875447965206601580091461832311708887725266654392265410659654714439	0.1176189125384571276233909951626664710533174892616283202535711136699074881168859591223555364619229594	-0.06109637863279212854916821069094028574402632970850856065454005731040822074724036515491561725288495163	0.1997790108167994316178759393329809519609425950114861452359538788023061511237902468026605353843052664	-0.06507721803497673847136175254644395086832524490273807509590928204165264636461247716319106611571254858	0.1743094553730793166429412927946585443814218785064738070360344348904799621346232495498773175242598362	-0.01293739578584986211296476703285270766164684779432946074855914461189586515891078810056867568020707886	0.0211300070240624612398341204765052129037831148377573206191323915236084783775485475208163345841646158	-0.07639945764587102548592086240083484326536747534137647061555542535243130540328960782565915812940912202	0.1419669297460795688681449164735326149043486380288316597839074085869747498176765129551398308134138878	0.0762863358786556735287457941853000293907389798340013965701666172571100738001310326210202621118955935	-0.1687521768412844072574869146090358396466417330738671161236761734942097723578802341807090458535188669	0.03056770124874365697640241210810281750691341405649109210416520184335431162881072515691313568589536638	-0.04666611012925119899136294429622093636079542782530602931552976051820847144029657152469158887140158796	-0.04006863573611817886606455899518976295614204448283778219525783114533391072712432684832782915289203755	0.06132847400991217444689281173635906050561827673402065423976401092172600717062037757697358043462579714
77	-0.01989294313785371633520158483336578791195636814028841377779176433792689915881865555422445593948364719	0.1078503329020716800044257371626992114809268186781336192573805473360870910402049587252931941484085662	-0.01767489280991159324937197329037783123951059226214136126090799795117212112873189205053580332639515055	0.1483195637073659288503251623203955585052420259839664459748777505806843698385173828466381869963264147	-0.01106373999641442546168901232117523454552075827313916569809803435015329254191049951377989669555984145	0.1048474706566895602398590671971122981851381377491704535734379429428060066982282731099032088513682216	-0.0495483969140728242932390005949763833476919792509474196496059590700982306261312494834894968828353967	0.194549928552630538018163858517389495100490873384862073403090571766954634606508202491841284751812343	-0.05004050690464282499110854034246385050831435470299744757923143887811353927648277940358315352840992087	0.1642434936822407149440181409926611726909824775820138208169792876099367338331768741064763198026799751	-0.02097452911622655236329747475848026775338461097508318370495543286308663581743070070696982308410293147	0.05898365443132860757580747564898681103694390515867963854157228967615394119262852947469181282767111193	-0.07184304002864901343215085273905135378080578328188516707919009020194321808641085262623140884801494891	0.1635911112193678886528636535127050686832997360881446101262206305541256858771697996770171286357426299	0.05154490085073938164593873561708729363219263635202146309116067690337887201263408226687559693833728261	-0.1505863597508269961281803190936185200102707248461380081894135290121329472498388923387356755332029681	-0.009412919989729685020048824603828724265184197760977342561115777709427279680482804514259700425834191863	0.01711439094317945365619681898210687082594038725600600211442092676316165854705678118516916465745987833	-0.06171524848010972224659103831180408621856439051613921357360762186311002000090376177403097325211271448	0.1204853460106420789241941803398383216164448892944465754612591382540615173348087434426408859253140502
78	-0.01600593108071036498433231467985812756718024857423745134233264970345023405633779335174711118513457078	0.1012339923407590774205182729413902093573634479100511326620500110141333482335602834359463134490108941	-0.01374914731197312658425868769328283466435311102569734092375634066190933165805653677273981488135647841	0.1355957631389695880060282989059336651674121656412066874563776132631516883595487104684853580978983326	-0.008392798890453331340815786669262354968574569320714040448430805774078065359337163378046287486822667969	0.094207724435708954617815970139894744226056333030283770660315855474306250613584206263563800336053137	-0.04075256930656761704465859127643282532840383080793642165237002798969489018130234971346151237481878762	0.1871641538487942481503263395531745005958936409080877754749833114912341654002293823918293626679887496	-0.03933327584263812550488558219133901832145433301510360017914876451954767841565342127825189202314856804	0.1537145099145308646230572258189822563713092320456418901453224286655905553064180468108067817637610005	-0.02369479470018952322464083041001497906296244333775357963307283318934629391882557446141578029235547439	0.08488815815332586183328139602584057354825026136333960730111341564789102554556424823204226205007857833	-0.0641669046955170419815974847775398627003673129950344936428768147810580799698596333825928033338247118	0.1742348004543042258817625254412882174525198523878516909881491978975683365725702352654339150545785988	0.03361467772997949562944470114466322745764355017109888439540748137084203607524178122905606515945430883	-0.1288001447893664625530796397647469319649396288943807988328274131616973473601129588374148684098528502	-0.03036734112920079901767659319912064750022324756101077470126529319579324948107447986244851287788859033	0.06738043012998657938638677181778309588888515079731195757069525257113635152690851771898820702114407805	-0.06428570688111468765367421833165418990199805092296716952780316792963893905030858668933298849181503201	0.1550733210412608229854525137217397142833327772291485781272103982803363617296783710919601808749242034
79	-0.01313833794700979799625022662370120420082530426725272169150118385412034386351824499521542058345214916	0.09505430128725077041599228924531441124925666315359177262975702349379924111944071889957405376476736372	-0.01096841484955371860101170112813002178991087434122366224814978125598453311471251099508262676856654581	0.1244690200869623487409442553544087915529642931112025146629098136327774825391006037804988536609458828	-0.006546062602266442201550823235234619233264910071850503038738516113503789093366020563720505255035285464	0.08514874317978025452656079411480844369505593836233309220177207332481772952109995101966932431001503428	-0.03394216791693248015722218542696852716303762436183342357934142357152129621766114384620273473699847568	0.1786848289562693649592859172302577619541535021363957494789442518048714043510445982913435405615505509	-0.03149913886147576826998217184382821196454396622691548946784848847440775491453849282317276467107800711	0.1433332427469997123969427396844155438948552207994130986412465451688887052077932396832591768737801746	-0.02387297661974279771593552372781688309015051727400017442683545502165930572806251446547046092511424173	0.1021367307964793950532516388967034550547986200918805123770036399396686219638543667132327343935408167	-0.05612783141710902097246716101468599270429647222451538749917504499296181181248535859814688406309572607	0.1778208528921510193312622465402741127863200569795583905956522340366842332806083419523151039674931518	0.0211402014759815573606546056028340574068157219239246499795181512258212734348309218918163010710682992	-0.1073755061316567022985241053866757129697616356220178848962927651711500767738136901638364732423643044	-0.04017363369504301671976386955199590550289334102258743477742627358802071071538885132355757445998898038	0.1046077911193469652009425907010646246067035696845837769228593152214021033076449127058789320118216452	-0.05919907910379725536126646512550604641332720767141311090786996046900189454428174867777643183233592629	0.1725266139070855675691262120864658556666863376844232904641472277462669336803634276256167108165500469
80	-0.01095316618005506055058215106788114682279426697998723364142281526052868747591395998660574611824219092	0.08923317163831170070264945357540150619794878918674161579167418394770675067526992459840503500735802036	-0.008923970054705236115377827767883537549471360664527418445885331306562011421188267352453962901613591314	0.1145762007218968418050373880674185471046881834260171810375109628799669277084550362529205039666932637	-0.00521892338577814096487077754868713253958060770343468709761062048403220019092104433123345215198236275	0.07729806512140877303660222905483461460070172548171416970655428589994024973055450577150245686488194686	-0.0285785827641144781535258355186309321172332780670938293898866177930484740912474317630431889960386577	0.1696847610665690615201622924914040666696392847955790572497622118503243201334991648066238514646456709	-0.02562578693933507570003063096877764215990353057340714869815431185337196999732608905510064374768889913	0.1333573008942153684049200520838064262621623093729505680630620948993880707134289462504293099968097166	-0.02285154728788650692307331408251416996732539145314533849512327856678160045348880478315360758528377605	0.1130838959367559196095790085484539543111595117091890483530092612047564712326516139883513817553093848	-0.04869719953234265824075079631426586825813429852431700667525268270543150057344163559631042019335381618	0.1768308909642526735572261420006427026346660631169214142680781446246258000303776716694653024867493429	0.01259793734507988771296539362096277960784521469572758395399550205691753049167836941821804351278416407	-0.08790657749098469407760176950557924778626444407387440477700463831139952661249675928034947685623726401	-0.04368056894448768307419575573747874694289650843052009402744485087344256095662158031327425993691635666	0.1308662900730546151316934364863305878021682356366666944816913306044058737274098892028740979859906143	-0.05166658626734588534271810663536668432639517795024280824969962106133097708107130057246117642662618182	0.1787032180284109294164688102361000081455328874210719284062700229135706020429480314012173167446563542
81	-0.009244334553548172038486182270262275250609825011304423959526359365597678501778606520033840642867883591	0.08371189098745968084051427475938589032187456303838366066035164830610490951400998932024659637649041032	-0.007375202112276133892320257575597869508895344333883183311547222677852103347505944943913363407877613502	0.1056595741056216391453959143327835201037709746297864687309902432440747074745600616675655447155366275	-0.004234972817280803529804278514327156838120929561217493561005310237610096636045373035047504013646510537	0.07039333662018870260016894980920347042871276298511097662652343919502905278531124238363362051347545663	-0.02428595621554666210407948324061840192271235092968573996122690868706532706856002657851750295869135528	0.1604822607238904490078467469961471774052432216888195642816270771874362710155709767282467667105023532	-0.02112651942214540413467837573817202427628904217798411527678149363255207719656720870808023185170703109	0.1238807935385135327170641670865627495684176033828527726176057617475873909492783683874101716028255419	-0.02130020977858941494742639178745504478143360295535908422861553788279664956780857701855067246954850109	0.1193984579445227344617651908338625689556537135495147923297288544992610871839296254009464505783634324	-0.04215235215617221596219697890325275169878791679262578572181561300956375066926211303833439917163973867	0.172852236451848697710430555273263563274963271401522871061120704292838513724889666249907426227106277	0.006794454982433993652489365259911501565519927512792096616553800784832765609905420455163620651959617103	-0.07089884294278971945758857618845498581048396835571393933670144021921265168621565959970792563837839403	-0.0437202024335835863055130552898863383799734490270551416100406809231878080673454809687259631196036854	0.1483718697351553780181458497323028444842798449653592353057706107116144605001984639644491054178931487	-0.04393146285766257147765846377769644636319551535587817557634325281600584560000083933724696026112963314	0.1776966129328720944564948299681422324977049616679226422888097286293364763594238622345139539069385175
82	-0.007879188789389472184802323723414464243435803412256230369560609086089328163586872602538504712627517977	0.07844491613289912071414258810070703467599297750103236442357520206534825791326828761879810096210430871	-0.006172585077597078555642228111166038666550988518742751765075923927498696136361191087756721653151089412	0.09753004174690847729722360160165595782991897580704170550395651375867124700069329223175610011096564496	-0.003486339187285528374684783361376868954346371003720212599048449293763064189778013721164656447010372156	0.06424357186969780375297000179141172971032756471106319578443692677648137590578959656392141388814431212	-0.02079924377335193889480602754658248575302648893816896452956716558390074189479111726874455405424582857	0.151256740262676970304738434946344434752388108954736021220552028198974610664306611545350326543800675	-0.01761345323235027146144165609708170951905084734614223161292289976758256436569357937834262000289554329	0.1149205438458274865022905926243224190939885502677067314293680547381375772101120310547033959208048301	-0.01955838579664470547629968530175572636908350380710155428424588283808717027262555135013199172134478512	0.1222695068235867988170098656876763395454071792228591601926233773161281657558699396011405514312814467	-0.03650310478198632553219546947334007466708261159677932371634727363099111334648807781620918943812179939	0.1669148889645410479892241143153573773884087513189104584712534688551685144752917365565919750708230284	0.002879545688888711185152222096694774481221521659474589890896549267264000300090839881205311431396736962	-0.05637229689754797434942628641463066195580787114619128402791636116878748680047836820280989554433240612	-0.04191921691687073372395834557524244638030975068599878532809230925010161648727650145892551080620339009	0.1590495928498580526249059776047656023650812872912864684106199167077079434221870741841224765002698595	-0.03687247307235213674034325277915063722449549817698064203956733541027955023260245235667572624163177715	0.1722394224949876094870377420653534786900948932484862490127913884755351903701658685636295730798428857
83	-0.006768757497818892090548145530881874448442046535447686005342249986727032166166170520087981078843316313	0.07339600723726911211865340685040924832235100334072963183318441758544519143157792801108545298595750831	-0.005219046244329318174345126818970196475174593874546344736549336438626748363968907081396420047529271198	0.09004500290551437475817719223843237115611518189151668268942599944395621503503268689205296189464383425	-0.002904095058985277880084051544949551293560338633173419703115952170121207562100269196657935889020309722	0.05870590778389385925967195788213992034795167326310884202219120023605197238025203234659340599929933443	-0.01792858254766222301401751698352734753437501029004153389645645867410216148090345998484303374072831461	0.1421088497287161595567455174909699849815224513612195684401147359147316267371390474462090772597438992	-0.01482335149643377437598759142425278082769686304856067792759555746933476672343192771653187472032715818	0.1064572137478568747489671274078391681935604086484965887708559272509231756910000190451407322054660816	-0.01779765028986394635367153405986772028149665572822063643271589585861953336959183625863356697122766275	0.1225531111482630027423239059335643856032743934097742738575635363957204353809130236413818647899221989	-0.03166382471286310256908411571077114156050822766835142063057087293869176223452434867497035613775162646	0.159696598740195159547128520960396307953981747230622427735339620480524686776434694565196181292050219	0.0002664187790151206630680906067543370571279467111284045354705605784511250472689327212391265212053130115	-0.04414384239962793053110697734287793202883224943885640126686590847883878627929812159015110742125827145	-0.03920554421968437946099111779921562089114525048754733384637621320225763992448269948726482872546787696	0.1644515511398150915791850072964815769112340161820258404151091664633291485005361615073306004726468019	-0.0307582912794434542145115248257791660247165526849759440579784977856992974193493737257369415343422671	0.1641190498096228592037796782681231225028472174828664668054821840486095738358084771406539677428306614
84	-0.005851318833973740954642302780676091602877834311365722912153077903770667411056918387241394374416301586	0.06853570540545039119288251322578609239575765676453297202289945334970675572622755534468628185839594555	-0.004449248201187597824176407163721311177714647703177332447099886211622243930863850758465666708836606201	0.08309439885915773882746088868504548126539945326185075540141558904131313599419019973083271601041930198	-0.002442563815020902477057469206211662793140851702332973681134342154504448282568670285615176396596186058	0.05367099809625799449714449784186091805637083902842326458506199030344217374484084387976873136736270912	-0.01553564537152568269734010072560456198042061294857516552401511384250271809270233066889624802734529888	0.1330932748909761291253458669886611295092165875251762047817531287721136249668620234554715859292481184	-0.01257324012402520159833063066644834040536822845373453874955783220954940709268646865898664986076199541	0.0984555452723582844317810499165364406634125848378046189748501736054978470335041294601721473912423946	-0.01610211733715711516036258781655448911033794378772681990190478035475259009551571920443428796040849889	0.1208729507837641016710632465013733329428504708623272812962753745633618817232083324494201857937481007	-0.02752338540559626964460131922557199812042300678091937503613824685363322629648472183674885897254623379	0.1516487096926632797440009298009644870682182037606773394325176007173871226660193087797580204059049589	-0.001446300422782372439314386432235374721428684678670203577164703566100235276335772316515079303646609989	-0.03395947275940638048979732981538045110835719510836986385934193316724694561759952573654096677127377742	-0.03610461168936027602384633591813347414891753334317735698494170696491206657906845695710649539841333651	0.1657898618977600548975340461601546505186147433368508483363116982778498585758485875050486418052688482	-0.0255966674102582568862831847783967149164419214009442945432281491496898674560546121937691891320527528	0.1544916674844185526240279314005918539078047112755091279128252288027482944793416580056258698869902149
85	-0.005082825045241307406910545161036370598883592696259312652447042387962986840429741119031052135145203799	0.06383962267690492702122960166182819118071975238691047112955035804794354652040648079123758297754147684	-0.00381785459633560221359721775181149065390424526294207680385276604387655214250564453796695107898849626	0.0765915707753766617026712683239514843716290271861054109933215740212743448494558857038766707732467055	-0.002070530905018956416299406354285344906202281282556970778928857322146989678243151922144042995325337696	0.04905347944537618038914836016113794879520353504365765129012984066734969651419976368901785612486821339	-0.01351796358794589691581401196067273463556406336417922033049599631108011025175218018802654909308173043	0.1242373181153853941403223428280191445853225595355150863244150326898497374007795258755268365471307296	-0.01073314647702466679783322026852585338807124268730496844437104896903618530486681036821409937376938384	0.09087447316893649531229903111166317575506801736387479959191867200211728386277928249513342062492517406	-0.01450963212231687422286831465940087239868809871428137241260621614041078854512227543148278138943044133	0.1176888773882903353020612012773653185271425565245544458554303159876291582289895375391995200159991914	-0.02397276370246627769436942320229111706453193788308552657332295008157641781524447446011115892998813341	0.1430745744057943679693883893531255511523587571088300355697803253924429498421839814230377930998416043	-0.002533319884205872306394610362196759519525256550015598413259408006109921665573675749674642635802038431	-0.02555496858543477638719741842749883190342053008041889110937556109482615996418642141155230572125582835	-0.03290957808052339494046599762903405703587691010388340796050690819593378862986057017103538479227944503	0.1639981389846411579935348412731091904429633927150183631082202252164205305656080741283634818209827778	-0.02129423601337064577514800572430380217375809362681414232585494347798144501163713316588153781505185425	0.1440982702060743609481543017221168233091428450415143206613337080434182560074876706737465349768222083
86	-0.004431071687956192951726705980317731761344161406552316751239373469266744373166175065314055912095200938	0.05928724496810217597796895596863769951691522039391629459217279971533747020767270268528391899536480953	-0.003292575450796924340724048491191337183801455680031384515641624661767663125818225724199344150232342028	0.07046707467515923122265819247077129068002489079463585554815767242384733412614115198976883935931714562	-0.001766093479476972500198924206095241118523722373288149205170538024834425853894889961138868158522378847	0.0447855452346859587099149897438500083358193368771837315632760961283854428034275162123775766753276909	-0.01179842359434416172129599487182411788165859809800551327614484180760382120353469135744122559010016863	0.1155517523683119938317518625192881145421166079930623303800217928089057583236293685496985285504468206	-0.009208915324261783842507383171403661448263285626636600059915915643016941132551366471800001556091223372	0.08367215352628282650100829375024486903025970034028869295854031897259738486296670173549040920859978399	-0.01303347086048691079400185203702294224145962222960785580961436164716231975662609180388638852332624673	0.1133438549715910995305434591999341590481876920010578446615614428048215839621027258332135460748393797	-0.02091479597684666621117004425295943705812033897292306672266390888632542881303750757797920946694336425	0.1341792695471115486955502479082390116351484635838719759074210773061252541951878901941001593199603303	-0.003183545750226059094730721755104004504434712383246218096747717879522379449030785261397314810070372565	-0.01868223680431658907465621475826205970346657474400276859567513443386266157106999248968190962192817299	-0.02977912217498864532026822963462791813643766723353505115471826419934235470691900366734413491837952551	0.1597918121045894309873975486426205422154721705740983149517461393906817059166774550320034964189420491	-0.01772815095132021483162475031507631747076371962006554206259073328852796804545935092542565205234306369	0.1334081415027303407431853815434662657877425966967686834059611231091711564177331211230830661244170498
87	-0.003872012753206339445319176103598080043882805201730083655337307368636945488464349399719876325919607321	0.0548610708155322144789329112082764662480251646584866648858938585165916490965670770341976133818973705	-0.002849883782423105250922033524677783703744007437026786239021716557334658665309539436260669841610444904	0.06466437979797517070826179869705169513334285081708449187981944952052112707626505755057150696208732518	-0.001513523934683224133679488469027109826944184069474927397645110628719615311001427028772325302221572788	0.04081249353877412842556627525443476907976994818376450855504752316066713500034784341957816677674327577	-0.01031812576034812491540496974065262921692334931140618855593184827964446155793799142575904275567360101	0.1070373187241372278200435707346952034385333101322249164312663365501579994356777303601544571908786934	-0.007931108766146614073909814901944603166760174825288671157238348900172513439473888453026180720892163844	0.07680837930588841711941918517184128938186996283925130041517497473393888746034571411549540353988709615	-0.01167401164094050921429879614713097895007352697417477128371945391494118900157416595735518727141409004	0.1080964169260712578455678322737183830480613231770326624807840322979790154706476337458650061450795766	-0.01826647970886815430499965890792705636172454108390264280636321218490159276855962013480641246728451028	0.1251016659994854081559872675798451524645740945806392584279060679510286840345752752868244021786807547	-0.003527707606695604262302558534596896458190504645146720533360890809246243315153337778574537691407078262	-0.01311914756770463153337257252316019165723814360829258864306221406645407328128280756691073942597135752	-0.02679394883292308839724246622577865249464049896894321154502123751020350251941189444055820814664522034	0.1537187674006504445787242780554954338138349821773214012795151999207091927440271875139890157548224893	-0.01477672117460594817519198787147280497941833173999076318097758314362712876173151437908230357794572669	0.1227128670267913560216492448964233099169635422592253405499624883462437765092841878483981046001592295
88	-0.00338735673258682099960145198232228903617691019402453973197981147952886218693742324917278676460867765	0.05054597680576366860034492674991005766644827740020048223740673958575486423664968010215436015184890639	-0.002472288958103893178494912014443483456696584731203595621568240273009555340788898913317232857231817972	0.05913680407901256855769377321219237745443798777898483510241029854144150292385326057449900889000719927	-0.001301295714207436446372061215522768226212791956578609248284772957825919578362075030296982584238211692	0.03708956805486976636836519862660931374704482899847836458295344966203079641910710700493018005164715161	-0.009031451276025011555670921465089720942865168895139707323220686183943243358625337006799280993068984818	0.09868869074133662815968264290053525587030318915390599119574759693448432320743275872925695251453501194	-0.006847671801265343778172916211505864317101915105086071557109113426651621279013607245991417948604397426	0.07024563523904680767107362344125636340538000022402856606013663384542297635274282647438376005796129478	-0.01042509685759481889797895487380856141955682686960737313253375805766235358209632441493494287784897375	0.1021433764190255787451799104800458108582268381667575834496588507991276100999315854590651033703582572	-0.01595830660818816912119557146632466987632726602252541838582534076018644559889118111253973946230593729	0.1159354594614199349919523084418714333970396585219648455336019926797327095907507762344399844312905162	-0.003656877443116469766177338554174526718716335106293453810199430425524569070985217491889769726903417803	-0.008671586267342069691469362153260092364906879887207448367849247302477952662597403761054825451989837523	-0.02398968818496406582662811897676638533058555487111585869867466034968404337878075107707431350947781885	0.1461993050088056847645947969021991878699870570089849691971348998511945812258537980058024521637717849	-0.01233113066168455896703737758001605039064001718775132547316251693462161633593686183168878147266006977	0.1121877379128735239188791446544134840604513563861768119076416087979770294494835030509608542280731964
89	-0.002962954479148764483095942899245161653964951430882865598559294615576316112529528098774931274306265374	0.04632874011537919889771970208730733959353659315106228316808759710826976593573510206375571572810391384	-0.002146550411686137326064398242527278548924715274113867410992795169142909211879120373244153744357595411	0.05384528412138945197166022292999459284610273752642366631919957794939119897564759213132481143065998147	-0.001120804382988403182292056121556730209145462606747191292748181310347246141435750531358694269161876115	0.03357966878784041397609454664842074123435644759923906956516427883436742475740984846317098386521542073	-0.007902599260216584903729277020142223423759766740504775203823580676744166326811328757666262351203980648	0.09049692712856070498717448937406655812159688497545126878751289919852481792391302448043052484555773798	-0.005918983902165820411828739866434857336901212305064842972021691316795313962594370998174761749808023733	0.06394944385857828992558220643465252173721515154325730028518428764043753462846556058793535201354665923	-0.009277520258173777292378339599552174193822257837789599646367302607524618000750550348356084681478508333	0.09563591716189598908978477854849563395509738087382188113249391096156444466209739663753670775594096445	-0.01393257095271442512781506586169996435211071941924108201851601430215129863880985281909521140020429905	0.106743173195203849955684788054147670882960814830465583098532948765881302600480630686744956300921196	-0.003634894055262359759189833800245609848354236711381353142657989813402808757614546803115034686891631425	-0.005172009814947751531679589988263118519351421335901152006787439660090205390992387708622615695730063882	-0.02137618097800008238064957274523933146167774638463809835039571496303762325493765966139552497770374213	0.1375567947200541694390846366480908100303340881214897239540167997808942058468343049013728606331347988	-0.01029862625135074940750852515846128464946745476058897911737352701059204504037522232071515958286526735	0.1019319058984928359289849560373329527428738164097706918997893731716495999698954191513388095542262494
90	-0.002587691513757633112811063367222299297252461436405658645699078819660577845070649249066237576715250435	0.04219767243811184098325126430223280848452138567489556805814269330526008378388584412098194247977109962	-0.001862477396769406192039265695199086790550636448366734948754391183264909284298487806829171799326860802	0.04875672123663025756695238880123496755334385061236014457151900179632734582689200660237592681165628798	-0.0009655178053379125582038709870354939200152234375490999083967197826870654814361981002711249532957710421	0.03025166138088841504960019208940628537957777030301648047658530802361562412196403761431532728937010688	-0.006903117803796788283484038767213072491721865272848697175970287767783968576154285077065672464333640969	0.08245100225481122027401025060248082922461388284943228558038771280996468000031674760075724754679182809	-0.00511445562102886042979222156207093394808959909047956529076019088275376589268267075063441845527101641	0.05788834828345550327311704898108205930514293394272515654527023305794332346815962005670317674816125318	-0.008220928075789493129044016416423707731239749068782209197569417706470568314092809063049563625528850983	0.08869113785813259713359049166265032188786622904212787057110940868329858513201716583346398536445747957	-0.01214147777487088744740734978413265301404065666867861725754162795624428284461691185650199835890905902	0.09756561169171771872033502425953206139468332981626088878476167147130258443994744236682026474273756483	-0.003506742739692944530821360995805075503684687609779557626059206278174947237973834195702848016069782879	-0.002476612587425769757249555670179546959026083811066249411516241440777190884993789034539327952801865671	-0.01894883385584400815197261804777890620667373742915066855356244712477447738224298189959087286969799936	0.1280409032013866273905526655436481150829857987337722012891470572525476556390714868380992640647004865	-0.008602055153811818834278935390634020586088420377350500238757084311360462579884428642946821093364349122	0.09199472482287675351938240196310834586300568398878542650196579166758324298264329163831679399537837468
91	-0.002252710281411832210786407587764604379592268897218909430735395938628730507265322511866286463616507802	0.03814233444590589042841876449777565556767771872134889826765728675225381819452723801172818572862644873	-0.001612104062818303423351911791662759489502071532390413724282183027420651472030348130194249604213304489	0.04384273325427597695894785089793394776336036845683573614052340266496505500641541435823750157523498266	-0.0008303985006803512122587622770603149783345125680715515988557268063721564815637670008088173892135155834	0.02707910687503649620212808367972115891985379022350128856078707328518934142806614057767454258734839491	-0.006010117119491995520477577851433247497199403849959152886048611365635289235280604124562125455431820414	0.07453876367784069824380930191292856154536164193151560554976960655976671613541203069927102136986546854	-0.00441014581397116319874936985425609884706707370709535515645551900068423730428137051719990187895116005	0.05203371703499601905302367265588852946905722933090365618456026049328676816389609547075173470376311513	-0.007244833958004351029554801505773367460740045753907626418497404639406064062837226992883029503626884604	0.08140043730136883666439417333611989694256781446688469859771581374319064247729538620530354029133801622	-0.01054537831772189359197333849270646068252979938502367430177789491532176352217837779078079644075132513	0.0884283234454714219093123624811859616564696504570350552307874974098771510380599578499520061881434537	-0.00330424945313969518342175456196079191100828768573532279455711392862555870405949537311359502101021502	-0.0004621169746398118787998584443239490952797499464657444890368942137146421211184333731437198568069128626	-0.01669530946718706970112619829728300008656032682713271307080872866068118992408421380053121264737153131	0.1178451163158918856578972416769557185079803179006670131859853819121288194355457863799912444014524935	-0.007178024948290570749261182444523131950583706294241499238271180506376832265893768713749451552505645795	0.08239308952673239443068673256004032145999864279024899740525329814526880452553317023584617998393172445
92	-0.001950853254449686059541297570901944563606708829679166254343213996983828934560713630652286320857436958	0.03415330946695561450258418397909662556675178348231704478249561416100336930275228766047480318683825625	-0.001389110749217755886205072972102446023972182881333049568743594090233707698658701286661322657880404624	0.03907869721217323733394214028978156605863466958201175630246821178744310747187862049746145833252381968	-0.0007115028549646320411848451673856410173297963813534769933272431282879366568921450852436635449664653082	0.02403929196512079603011465686603411304959914380606310667334588877250669502366742610228288961371060595	-0.005204957580595547658962739763036962318477257161944843951394460438736785889302412441862117880327752209	0.06674752815635759700452611587996337291707247129886464826036478121610570206314867405247893983918603241	-0.00378706545196021321209066258765840402319254639092673983275593620694920257512235425424294272147273247	0.04635947035651894181213383768958266550616196659407115848889615325150780961077213226618934156686561414	-0.006339134887801747861105997712077787759804471590789229105413297805558080106378742009468189366952147372	0.07383567826340517886918348566539682827457518566211151827644661057891768618972695684461162458792211121	-0.009111240667867448290411634122896364389547086296385318781051963128614544144084103732741962774711874079	0.07934606874006365245621860620669677636033189482830725024878391044019223288769292664343677329696741875	-0.00304998316952403317869313675667995923827185050628280080677300553591452993183528483395197563556083795	0.0009773442491696951120990440497991903956189835823316866598391416804382642486587181198964570483048534708	-0.01459944788083795060906786183910183834366042991038877488126555194990398123629718611353049803276535497	0.1071199617066310353104689472706435959423492132595716960354676158941066610379214134771343810030075263	-0.005974715876752037448835055139721753437679634029573070312011884817803792580613121669056202951809026082	0.07312287945373370772684438376118760134119990720285508178760555170447635722862511685944951233843931632
93	-0.001676256869009135204014039648399562641709369028988042424267425340631386577903347621581302385750485776	0.0302220213345747245677508744847478757295386410138335050841092051344583073891162648319645872334849471	-0.001188410256510970644684055847682919950290912476512738367886582077639501627454246069482076681232790982	0.03444300375977560239989783586116167575735439104763398720370295119733893876279111939434670537695297497	-0.0006056977241650348657929642059720923056153185510468957677318528822550667991463836385199927633490633516	0.02111247732164742300754274323514555866948448731095750848269788297663340436744099439223555483426932929	-0.004472272831797117788781346422144501534454916323872842624216513101134934195111835850654042671585088782	0.05906444670092889487174764233398212464276019055466269790463319967452065514825676482226580424656966341	-0.003229950987981212105702673079436434156251110219969681693814010823084148830116570453613649339269865319	0.0408417808359803204795710045863940579102848027713436091694833807661071243327451561085885877842571494	-0.005494345720794480141657963373043460314672301037554616211476943627741047414446298458299714969481097639	0.06605377237737500902956643324315366751677516412516466517784658794978559356301037438091001112164638785	-0.007811369580963312864833596439852924524033147798722721948364871941866969420374847266776987574367351653	0.07032593907834493350818029368578968707982407644256078207802765370534861484644249862993923311404395615	-0.002759954298046617544902098121539948731207210167600925069723312874868935807828573780476334849966152216	0.00193306076922490721068523119029736423968466580313949576857265134496155669468545897232939014020605998	-0.01264353321173728219313455869898798009852960800094209807542162620445831814565232906816308476428388091	0.09598301891844529176148285497081812346320135018905115259665568877989578406033090528473296301977735507	-0.00494978414992762228455352415801925552090851758218448716263180279740302688104032263144674501283476827	0.06416651946815191169462809563523586815439230651592536434771954758424458593018588354071316021876134096
94	-0.001424050298908662547324128876621447353500799785790185463866950856554667584441908284617510375249404025	0.02634058557574634613491964526886650756794565540413333274078222684306480137365002607051028678117331633	-0.001005846728551047649982733676252131454516162745264267165831944602986835765514895460691813387676331521	0.02991646764795930398070905024104205290679778489448547585128266445431506013787632763318712928647855759	-0.0005104564335883508290933100839272499970566662820428229180504576603708257459976754774503975403830492511	0.01828130621435042576803645201609123552390209118092868637956583866012579666244883676010729412314450184	-0.003799232192789781367567341021269625889118481125749162540451247143785376853700507387742089031059685758	0.05147672060875973644043951258580944848279868722062701586135857171624867954075654871387612520685311141	-0.002726363622259412494989264195366878100983442976599519445877515848608311947331668842341785453117475335	0.03545877546948295268671743589185387856154679497410353973063950762496164862165617817741725564405143996	-0.004701676062467669090135664833064629156977251326831079296666897391632042108007677336700378988062731606	0.05810013112322867082854894207452109257367914925245728658019701395684922915054741349507167274655380302	-0.006622352539882758248376859893823914272480816380637720124698887976713144979513585573108823387004490442	0.06136955442093175197632264765570602301470683730464347115937687001699945895378463913495098720964286811	-0.002445497717317111915214785023033370848912222410600334046657339105072856130188424339236384839352463279	0.002484234947472233855773763765531222117070579423880144076798826602705120179018796989298292198776570408	-0.0108095664456264384035648681846141111589387440570084462060126060113286553278846556476454597006736527	0.08452653781486093912088236951956129307187967361673459961754145562227676846115058246312721329559906919	-0.004068517410216379523107503242714878869059175088810137613266074271466051444462720061818255935459984887	0.05549796815605350272579006214991012549990872200341879134521241424920000359679778283545081484973132791
95	-0.001190128191827577303582908705902776407047300986140567846036716706082012192377100932556284149489846471	0.02250168599617335191737600599902990315210682056581406230669142284382309835467583281352657575956220623	-0.0008379726383793435722687840938957254946478786269648777790201650759327471447333521780830633140352153433	0.02548185449735975677110677809467690935712618681194266996042609259918399867109980976334664156822452021	-0.0004237093537382706822244243271269636592465006850444002437142924262996852310463571533154766520805606552	0.01553033221508961028998639368918032664341631822949171882304818708018914426320589581335638195170122354	-0.003174975750076984512415306288053228965916323810759783925507094087555482827863735740915474664128884558	0.04397172064473787802795178968306791493032143557467894160718164594146850261330397880461810084780843247	-0.002266017682886394701487788822294073622240733793022601019552452569319546664298985396700113556637308805	0.03019025212629146496524023840426823339754817027464893209315552659866298534587091778177075234850374679	-0.00395302030105637707276824244862451769616030019792959195214858480784252127621528112400747221074658267	0.05001129534100042427545466668939010151971604176510381883929336082702343025231919340666952199553454616	-0.005524197507516513542032804335844384521358670956864266800855080370259300735364349136194941771423782268	0.05247462309929818297757063769470318629671539764672926366460405328052937142656042811145905351183546951	-0.002114599150918001404482755189655126803662970117801403120163679527591486350434392007479894920947285441	0.002700135640356613580874698163584058742046914031691706531558283203023324533999463057253355904086657814	-0.009079940168725466109818978781095523772118283352899989361752864364046262136377536733367575434030435592	0.07282327804984374675293199267403366119781259298345682689819062050507445538514394544555076063299438552	-0.003302277112604096544804603307030795708152029727530927480332228160670920641984247544609762894080794414	0.04708599217913492262841387087692786736220184058216769034960721349626642692272377964172809381886400982
96	-0.000970976218236434327873713235055375775189006824181202256256696508738504673575019144131942704933502499	0.01869847073014936304284270855900563772177681194875576451196462028261868819440658940665711465217087603	-0.0006818806636388486326604459806640431969132610242132177908791165210545603296922784386521872064989506722	0.02112349484704970129575998060527441687116199444196705699490550254556309906663422461996129748181845675	-0.0003437325032194841861052895402090825130826009359998856929693061317833073495713689970689145916894497064	0.0128456360393251732122713778232812680828980881358726888273919934436572145053837423478398270500112466	-0.002590175116238593476438898918261539835057453929977760248403835734085355714728496182161827639514007955	0.03653704296623408580859180274825912773252272712168667864584894884822236841013224124222413718626023079	-0.001840271797016601160251488009245889705509149293711101201839688886063370916867765142845945381022157108	0.02501741556136444855100700048926213090755379900935279624538693403616600014165239322635465124136414661	-0.003240901365890089805015188341942641810026457370402867087431180693229812690748232804509667730451687048	0.04181696544004755801222512837551642589268498626094679393521866840038844487614982454291009917767906437	-0.004499627101107372628260425949004223472576847264965039026397607555497133290630532317725615354148075284	0.04363605743740855815209114062594443882629423643517700096996727272963763778025196537649506989728743619	-0.001772838716849142478447572744275968456885228095223014097226090965205518751384627210068650891967057994	0.002641949817188388936235614949869967765141424121849304020124113702176213052409089267356170736435243968	-0.00743775374490858074913920436054222407223884863945789545737898146987443651143084317293357740243010051	0.06093102562888223842675510096014962455025210357265252580566267439531278138215404370272966692390818272	-0.002627208742269064303828013732738067839350079471750784679026990451330553186036209536983824325155214942	0.03889629323852125921114459229867259615321336373578024605173271063738985442748520927573200253047167363
97	-0.000763534656009893485361424060826547009107701239702887940250275199209941426654311366712513158330935349	0.01492446324360864945788305033840342300743085593295944011346873342710632895136548325404929405773590759	-0.0005350745175408404332092394632755994242277596755598329555248251896458883256362352846574080649881782602	0.01682696397736305908573042019390781909868053000159938035268827525461818441042107584899362051306035995	-0.0002690629209675119938202043198038096500786012827667884317215009759662698456069592076036473306143090691	0.01021450938895472629830276592228592903087289483006007837359708699127147810142060680676313083333375987	-0.00203668613769267290521859242383006725325671132250300140570119677158779183590537688554268571943544033	0.02916052364289634188201807615430633268484570793586968632796742146585422220062022109510822529318236407	-0.001441736616281059422782854988178397825210021398835848861450586896628389339358298244150747677804073698	0.01992263386253265394396339308916006638306106681298048839463505389115154234175944248994183500509275119	-0.002558391287817238207716624195899638781029476414899415799244212544848868264397423416961706482678070088	0.03354159248736961490567380614641328358891115082167963606246464193819882996800741032348132481844311992	-0.003533497329885923744837813794617907407585887294420516021747934613704137391978831831435246174271096517	0.03484677768024055205325352182366164173217458809203323871328962622990961368908096349180045489471978973	-0.001424069657765939213998421968473962208385592415139252235120667163479904721806968766103763128257337768	0.002364376150689885891900178074051461464460540269714298417936973938002418488510344106541717776599009797	-0.005866913394779526886015750841119835417121054174807319332305431598655922816437708152082697057573232882	0.0488961267145436506658595113122889399745128923500188691713464992968801096590728301070758487513758161	-0.002023181148673190874891503231595893538614917230253034814690726747474133112535131954963910908248177958	0.030892864300036789826099731643492797238742628347568283186132674625675505430594009776995298756182016
98	-0.00056508947345377226311482918705972729769892188152489155167002940625977584410377248693656313445395438	0.01117348479121067504454785330894401870467605110747223118752249704104955898580303805522731517495511671	-0.0003953675712816945111286862015254817837537175145947848689698643584926743914672906044036933248978479445	0.01257881124961526248928864879084827349355873748191642035157410139368937812415212070134688127386912763	-0.000198432992273592027272246028322644726456839933053604176844792625291031920694128042177232589034689884	0.007625189116027470315839844351757679072001462083084962226818827933269940087184342606620701857747482901	-0.001507268954546753854674039080665341591348215698598146192099369642256088529680404736207083747540567608	0.02183022609775974052849571873563360817664196697000402555048533574233231053380982300161203597021849436	-0.00106396627603454948834040731461623446046304212564697290293570181906791971015052658041982265776324008	0.01488921395320008236824562038178435817915774318169686139600637534136840428873349973759145870772249246	-0.001899021431428739187540121655712372411452257451461020561868805514141564578768699830192710487339896436	0.02520564746007274835143697235214101158148299973799388251599375687059270900567153187378877264732091543	-0.002612313587582852889560116956064062095365558952630685978280492521482930353134462548145460294917793669	0.02609829663423044084401089308466847461508677184961627833927097332112442910339990850859785667187441408	-0.001070913329508584689829066797053668341946031205820498717939885872922258335842094869287793124905292529	0.001917006119670147360792513148383791494924737574968875134226850373589896410768448566682198251144520925	-0.004352104789787143936825443484409788138877284784916358841849494576436641302951165904526535211907210312	0.03675629412953748370242655796287014670891614552834736086547563814651057526866405848264812876361413642	-0.001472912134052359593734164715942287350839264934236894117317312386461841818685599250833188904583003436	0.02303882751802623347816080092757231732748904036607235830963228242766044891046677557582553813908342199
99	-0.0003731832257534753389843580942057869509776363659723330591786043285651907468034333752558842456136840209	0.007439585553961194087955357996957996434433608975444658970839166684593178892990366790201482559704840217	-0.000260801267103740726159238493011863927350311757669523344808961585316593174366838662733541960099529255	0.00836632640628961850366589609052650769270951987129480780246418453333619172838032455980182849595624635	-0.0001307181801818444783211079422406761600410968040310716677197888966664666623848671108818266359280483859	0.005066628867125528898266137640298272381431352901759980230529004488501168145219980608476459660269652048	-0.0009953571115455749581054882292305373973304738464176795492477899887048678718443769872009755162629743858	0.01453441093061329130777523585814342972924289257720157272211071856502259687923173886518096397022129973	-0.0007012098082773286100283085367542610051792937493519002337726290353292823905755780898605415139502451636	0.009901193616071935532876174039506829253988815011519854427217953022099274545170783497836360597948752138	-0.001256689279455413308546925040524717188312017621147526051548696583709528109846134689955592824511582066	0.01682665612411625967283326595128223986766204605192217525873451119006727110119708381498598094608561738	-0.001723820982462294374510203029399885239714104748014228609527811548148033929710302789785472291509153782	0.01738115049421737919393217638390543541366523045123819046410635483619451674127275109260087508230562547	-0.000715126984916186432377256940464504190043859522613074112020851074917090066883965611466201050861020919	0.001345535797035333985080448582931326463070159648742158241503747659013951983770136536933415402380489811	-0.002878691189843548784811595029072822325435572009872034624814659600462433083911694564385213361997835136	0.02454288066126323369848097605098077971388474354416898574785883800222013921908480795019929625642073842	-0.0009612397169816875788496517913238269252942618474646981646296907164202575772576283529224977874887834683	0.01529692470430399491655359808595511359590352894909604093136492469852013062427427241581331057423734542
100	-0.000185540007674735865895177218232531637941941751271960190647726028953226912338506616396194988169431917	0.003716982202859008235012448287709420899163874286608125236309480366524695221833806929615647116134124414	-0.000129577431594470847584622444334182968959512550665475902160773493243635681961588503800580740211740073	0.004177332883150150692710834721552719886068728681704593673014496532859243892715306897959585040974125254	-0.00006489411665917247306161711612367307356788114846830519246027807865339612108983794999576423056997569035	0.002528298069786740098099225103915995815337984733041395460644430084277770511415322715236779557070111022	-0.0004948617650497054471243886029420651097878435843414469393332835289467774326442464301039177916530536211	0.007261494425187944449392914151389132252937214993516890081981369936960553292193250841808553564660128004	-0.000348204838894232639439767348174568124023707769229109924436631382288995658738504431104062791434190937	0.004943146956708333465117998386890687382411101335738728332003644045669068914352242148353123777955540129	-0.0006255651290838698602001292672981057668715778027456543834784041925296879401823411948452642150935473649	0.008420066292113384574851304772529470982033223888228743799346534400086930699020806773782093591293338955	-0.0008566498216374938974641462496914319965828730987331964934109014768910722130657151735589281400008258488	0.008685223247981546716492319327330808951609110265052858269841770738971480411269551631354804299678125443	-0.0003578845717385173644758886481438183573933270324143719792599953781991754875601515497321026421783670062	0.0006928478894263232725381358913914423565747801690050167115697349773929500569844970213598731477699021124	-0.001432569030152097758432698674957364041616863878003739457799762104773926434839668166229727465558612012	0.01228276933831664781474152518790947141325627725730113029057379802170676937573917696446651330501678153	-0.000474502869851447441296314772425677697471152252959163077279477642002569260859309281402571402837971863	0.007629777569570471159889302703959117342107863927957145153546067231637925427921346816918405068002759137

==> anc/figure8values.txt <==
site	phiProfile1	phiProfile2	phiProfile3	phiProfile4	piProfile1	piProfile2	piProfile3	piProfile4	phiProfile5	piProfile5	phiProfile6	piProfile6	phiProfile7	piProfile7	piProfile8	phiProfile8	piProfile9	phiProfile9	phiProfile10	piProfile10
1	0.001843150363333609381002709657125481057968543087628090788313229313364933266592049922956753487915586501	0.002760169395794434714994478556929443662587369338454834197039816347603166902712192589264218165252894065	0.001495829265921889974653843080566908192744526024356479724606326302217312957313997951590904427920780206	0.002040910869777829909639703753208836813065246649098544090109380515434251717548199384041105916637118308	0.01558401890154004824732930246935902613503766024866674264207320747841464409279070684465732241207479354	0.004869722981143778906074455619681039421618085561000671526424220202446890848798260134596001652120235909	0.002623425931456362184402660573107846647069309712648724051246567149365771188851657326340696058182257499	0.001122304225489938464598050310913809819251903002705390436846037283344621546661033991282626593683956917	0.001637373602982199563758421084427131781149976329031775417963276064034124366150734292840950443513256066	0.001412093145182387620462733307067654053050617375824159194923544889462294262779910519763565820705000266	0.0008116254992292478208052870077515592780377395536775300536550617637058919259977284412076654817130443789	0.003881614858524169187441719317371848487137686762519977493179285286830766606445225643241005155599001046	0.002133522811364231588643775988846683572903395315822198841681134433368046022125832763670245159749983036	0.01543508054879268138258029445898973108337340190808564882895108328628532812527650455302463892224714016	0.002443220157108093672830015562628387986095798040948566164719923588339395645761958751534225469776924368	0.0008300944523491995601601632317805092878643546252148592612790841986401961478357090857017653977878880566	0.01539702784487529391996712596511155414598205327846703221187128112601353701477624778973640071590039455	0.00215150713094914673896674658793128073853346104587347674017378825458242767984749770900934628420719654	0.001442971195045344585805550841425101794393561233228709441525001967876342729196069335561019491826041336	0.01444621445495398827968674680044029122313014562113212603992962065182214018890473269326790683823356814
2	0.003691485491423994041226844234599021560030223915804922523475396441310724246692355336867690050169853489	0.00553289866460564663717247353029414298874892089619388485089024562445167877912265488257665634097224716	0.002997894072075147701616505837388743877132512829440730363206650797482771698410213750973290869774114767	0.004093894198178134551381336649312565801223680235851785468990578342662046503263594872082621158219547627	0.03106917935793784776601580623266502659274712038916053053231180280277783754887804912160981048730686217	0.009623205438655714703030514193907158463900017411653257759643417495178123702531514933936367704039651332	0.00515606142221673589722090156734350218866116637510144075504765878895792448107758486886750219537640587	0.002149794347298247661004774121496304566149477623126964771618439915998245056169659282045791114890274376	0.003287610626652771164889441188900835909003013461992143240250847194441804118341461290388576410691872139	0.002893080306704606699138927777849457674768553494057644369134521218594188607420032767679032403930120142	0.001629283740365226454801041426509876572959178456662761004197279789213903803747281935554833506140640209	0.00774205419274558151793406542684100295732009659078775656472163857109629786791250998599381805895303151	0.004283863626658173902933465980403639165621077722285977253145228865266507614042444975515336051991386012	0.03078376280593394241896252238421455074779047263060280818261221854410554701811539700082184227934164317	0.004774569731760938239217554814190787813990784134785734918419513042124125649115554523706510058438345891	0.001666007601100428595312017824102376088449522350036865769944654131311461679330117566991820678333764935	0.0307122110923688866147135339355908263107704230234234382891672847229380072976810614794303527966016607	0.004319968397880537796288133327532048221632501709917724264737422899745410263700885285547202838523020652	0.002897555139927830913556875398318689325147773915571664080145444575587788895846077941724305007406059318	0.02878456402480170172061516952260951421083624716362814365006214080693217052657499248692181029149245259
3	0.005550016761050111664756258019337796495862838657087439747116195766442919728488059308100181619550673259	0.008330536936749563485685111000631845319147700249555060178886506964894836267553864335171671559400597327	0.004512379634555554903308849913248937429606862353940577280156410730535729583022819764319800246465127799	0.006171002141933950482143717523556199840496137892188850867608044814738562897390987189102385696728297765	0.04635427286768325896356212172581594943363258728118994327181590237350713384120034840167423368609185726	0.01414230330259480037798880873773102846051450494922998802355237528976721568840084217695427067302382021	0.007505654531199180553898209064536283930087864866181426013862130312007220017111610728830470668741750099	0.002986462054131794520151976873354015054736146838956041413345592929312689555518253278024943350776379343	0.004963829415667356490180444743732652380065944056185817529753208105223540507048343382451421919245811897	0.004512775017565035380746058635650198393800210369235136507762990347474028693068343715441291544089539561	0.002459065388396464504045387670747657483976396249516244483603524381924382292621056478477029125425216169	0.01155940106816469465545579368595393921574922594053199491560340538096374250434618503518600458808117275	0.006468168042065364330647722109667981480562805389550531539709588688368386711228261958118259503541160867	0.04595751378071755436864429736024839343385873841227746927251025886873554651162513224679518164869037004	0.006880618169048547190315506949226618137382541124910282017901905412645487288314675942101362209674438023	0.002513600236468571057698424413140892914449103072106494183919740073988230841459117587294170522181793617	0.04586164196499812222379003521384521773831705438386519707949413242269618365199297397764108706934363686	0.006522668742185693524067901540300480157679173012809554955189776813064819425435071374002024641236757419	0.004375594909926405223005100600919665250295677443903933544837759813704210168058668476359466662861589403	0.04290476468945342004224075648158321744408845017663877479853426880190952900201230845949798985126374385
4	0.007423387966520139322096675205241478755886139652100087789201774451783372385475431790494397542135775211	0.01116497673146529591378554828391399304233782312554440153087276406197047235317752842477014993623244091	0.00604535863574891176508248244406577435286611228029543639270133318191134735023976145165175122646052555	0.008284228124590595980602810144421519511265231711287595367811253319487664425243758924110474656615622251	0.061333335639994335463087868433762010093681578487336798392889071489907422945041386435586965811419765	0.01830503754039105508036185794093628101874142990986586660947233629447698605378482802105134249117574671	0.009577028991522677193924771212800733352526900842349978158018511184583302549131188572221614171582290066	0.003533919186247055086761115599755318856710729777210390119021961541495189845361956138453885388384867752	0.006679667121135198935455553854640122817692948226827313035093361195306556577398624596545818015569706438	0.006342817811655859276787274878898043542388516649682514539292155619590114451043173822814001974546605149	0.003307174205625796508299129153101420227247143622100349256192814619929486305058159443056428210323499757	0.01531021598585228171135431642925884128927313245992446916850747549344003853403154833944098537719571788	0.008704247712771399634677511400255160099410687129416156294700930346531178877433736902659208449789810998	0.0608634779311116205948832332293618346002680272307340879701381114622576949067522991253357888330646448	0.008644811765677434062111303840035502660924703752464950815947942138691358322246575396636598570622420227	0.003378813465956893487617162720300103301894286264675686780198195430976975518627532592582730656516997733	0.06075723322030808380978068479989222437624724530257025267235794856653571908577552387821928862039909046	0.008777565761147091778896319451173020368942360693552648109943162421029360239992358036824359312834091995	0.005889402000943772957414499930333717465650420951622532647350312569254403267392813352240836137861136999	0.05669164402884554328457056078836343713351340105020744701875380265211766908273791155422819704748804612
5	0.009315637180461395228949686446952630041067178188889993940272873725773264485535326737894213986215511179	0.01404733351370149826751647547935704665036111694737295849436996560226633467038704439886971884714858594	0.007602703653963516046427011477161235628387024668113706233242358362562239836364095251256983565028351254	0.01044542944226873732734624839119950853973572708378327239297928042898623464905543109055935102106185218	0.07589313391962043936566164035085674550740826312548903982948333784792480604678155150601541561749560822	0.0219836094850258104881169130429621913189971286888420596256746115589461244563771493272488510199756091	0.01127062407205188526797662855039698005519360858419963418430836030744034192555622090719611600236445831	0.003690234544429958171902795913472105869595739349857480744342442492546567790642556003562524448764904246	0.00844956193523326397171146955932581048659420399659444919546898567783692780144472354209523858728942811	0.008457554431215852819029448663863515313230595141996247264865737961010809172669939073900755042292952998	0.004179976036028835393953822356728330929731446631680217706266350793772579509376413604795322858550001475	0.01896867303216736742341323193663286645244339121706706566760866955051491120977736769238853960377013566	0.01101094100989481765118996527136911432175198649805524575327757680412399742600937650013606107500604716	0.07540218340684665397229363798676892496435427046282252968882245971305923086394377513439186000470998619	0.009945908952390260877981836346522924175996379564088905631580861935963468548766386868925383460921036865	0.004267698405402280510678202017233245337567238514779786580704904214190198963486912371061876609536676419	0.07530449579657096925927106697912069745236261194793926802854636133189146109625745127424292425923531753	0.01110365410590596278940526382497178387894687979807642222341200375694783609569289154037519108832883736	0.007452010284113916609641785226165580284812425034277081897205774476889932092958909168972645904140184057	0.07002257359620160361443310838408589513978146858190600414078516967849518010589589168272084332775504654
6	0.01122988656016729293862265895435925868321840261386873251461702138297124382268396669196850254746382222	0.01698750196638897832288337211674996530436663900081486227425556467665068561715184513346498466486900475	0.009189957331286336184372387469274529037312028664907238404807314763369987915418081929073742272391401755	0.01266618422091888627707303134537740135447633689545767977680807345213704190984631926994142487580663055	0.08991048809554397122539098823312153574424670715614054223278626454937755061625170614869626709020672071	0.02504234323955466014314600962753932664635178662200687109203411040563469290267209288968128727215446031	0.01248105296998801144862687991476234541018030863840317567845029968704091727048554975701585658759136317	0.003348818713424856065423482435182967239455543800645171516895897421880887423144716827538359049778474953	0.01028906395968866220130367979059117180037660885500900058743337446419649624153380506716804783164768789	0.01093485607290674105143849852810484497897458475429093496148644692155430618343270152849878504494597752	0.005084036634419775641276039891262057793821909374492529921090310637631410849992302158466139318426381172	0.02250556361024940951986357046420946491379015765564588681513559017629185238146516860830624964910320582	0.01340850806538700837359007202099501004502271735165280884111097632785175487676288298665947879210288568	0.08946509098334519218887811695129173457084481303407776975230264733978677572675612751424994759009502876	0.01065642647655588175544456094964304241076560388276514727561144089464277720603083255713330462300752144	0.00518643094135393282098565393832757045396627629833452784731029899315971693030373418421689826210781659	0.08940015819129983558622628933591587105110371978161296619429602681833725124569475568087688732046110349	0.01352136484606179806222229326548697813475824583496163105314761878490952460874500060979059530979355242	0.009077454549064537300916800367258945913045279417985806890745024828306638508455020638035571119810860682	0.08276475933329984451266768284249877455917146726431303830856670068455186767465304760736520010957681522
7	0.01316792371527160177062988653565609872480188382194990796036605472105705192593069009356070373309181283	0.01999352474151020703193594789680337571989349958996033486959665313944348199577810012592668530114002942	0.01081213757962736594397145258336018153383238051447435137102010274715622118585054672238339630182138552	0.01495754606396027297114385180756847015742162237977067417305261851272581055035205322029584148092479793	0.1032493894173794428457681626352687650588675553204073435565814025131634021484250215386758631576297033	0.02733554611411244467283639688420245547714535795582921296171952906581484480036503836449086041510130235	0.01309571647256815138096356578485376479659481938863967806969979512033637289907970516732208237598981047	0.002397402825967266927200020333834311023964860284682564106159747072365417149764587642696647375441586924	0.01221518636421040056669355321747012809729195866838072571489842638378905885971685566753559875128032098	0.01385683307599483681749744036329119516805753209647385330870051677438029949636697369879484595654400439	0.006026140705785347907412680522071751638925977483593200983734026560366083177419263087624255065715094952	0.02588710694196256288041937027125394131063037613612516812475070253832078635277862224204082369407267655	0.01591907371598508153903372982544721143392979792029309524978926531337930878657922814444147110468306596	0.1029319378153081651554972378380645688047328252446617134288798171622325160524265195284664872916716398	0.01064112794492790054598215714964179911588418797525372362753514936884772796221197724569786304834393654	0.006141302156552174196174514794908196594803867099098516751868119946158305372711365953842641796302146838	0.1029295778842680849123141204408826790267537578542100511496510621734604841498549025935673251955960715	0.01605301359161700521181375792394343813435689140152873230517793980236261623899711755396237103861049364	0.01078108331660117503607869624891831339577187378403116225990320023203523243994316547799965910182428001	0.09477235569858450224552771220426222938386032656363083115310451746666369314009855997019930743998534335
8	0.01512962555612676843937434914009257725821457815312873690997222422143115118713437669234821578779778159	0.02307068539068823141619307533086746137998275437949368802447968509250607684518164283363169177498874722	0.01247344602031405509902396542828761990078162154922189327633243244525547718455061939731516231110559647	0.01732964392580683985836027864380245770795223726905102642288016012945448206965881107870989400575801485	0.1157578746436627357845666133534096346257092917939710342156004895872945370896757218788137209692866848	0.02870529658372186898466157060913209476934468090138029020772399224488149845920979650712663325578942752	0.01299354311962534771829554057581037188454596586772593877131035786438256483333052729471993814511011866	0.0007171902990675513329869524261037889195827435467552731704191620527201204400723048046629910525055488546	0.01424681039248425788577187081932646659891402982464563758283426298728254825282676306299869218586678851	0.01731036113087841572398660897375973481739717722203078123833098709428637136191277230878175752170601565	0.007013280144323818816357121328905335250597767803645081434265068560325786074362060367261788009589394908	0.02907348985779580447385431759689743164898357138965241023505899056464414427101214203885023288037344707	0.01856713356029840529446509572664756342986196052228922156319938949207526989059393548515667798255609013	0.1156678361508547670913573700487129357828666474131245782027052307231314860335861695920416152589870816	0.009755617543841955160552613008676069878199492134402710802545001426865551666446012573958890470747681849	0.007138670122124105424948921866457636949507375894393363606253330647957108847503336086612687521557022502	0.1157639014390554581855187790884563146919448550708582122114361232266819530730849667594798279538560582	0.01872331295691654455875506938393886928266289007318674412468801841772841209010462320365770945238752681	0.01257991683323294025935181189016461175365971162058616330730945053897619437816241575654462315794229186	0.1058833865186857900208157934165335870272142420816957027391601215511397014887368428580574756462701643
9	0.01711215668006212131514058262597013811716880369575059128489642278409447538458320357421307667235185288	0.02622020098340507756569624030129533358187515387344406100736312652872768865907900341454291696700922069	0.01417683393389145980448101084466413726240493170697129847814633095976439515379344562444944270039087606	0.01979105032842744839195369206262007636519365890129659605009427239182339593353728103956556346812270626	0.1272646461905985098229749965349600081075270179615016267847008003488920978313940106410771322789449376	0.02897920075192213608643975155577873936141365113646790977317554858210583488483527970467330310937830145	0.01204398271416745589280897584017171613058245852385032295551441036942760222523747475635259232975541247	-0.001817686897289600254347518749968996759747352708621240895215106411496796289014256510040275183262209077	0.01640516023402466642378922712857967997773496125130771965384893790284133845767575427032536256828739367	0.02138728786301580184142078018328996209570667801429995770521946057792165471537063795732323126448776077	0.008052592428644508869443428903975351051189605376196526627357228023692016240169850936950094479315791331	0.03201703419653895203462891494841941352215932950329045972624523808860387408616611239700043456465320392	0.02138014031679664039539280175212845908885288168889494811755038625620229332074416220017652036886724848	0.1275201036337889434759977156784736458125891468198038569931298315838586017622331663367669912328057157	0.007845152233588816334368838408015289728353528431177421898381782096812792989312168286800934498055236614	0.008184850990371629866142469980731562528176639341053207990470872741727222566008584332402778380836957518	0.1277569436801757313319160769506503574914600351013492813411031673387090314870265554243022833150115891	0.02155996706340814697411956660498185269578710041656502752009998965112047952532941834317014409732267002	0.01449306258064216884703727698157239159790895815737931150154649430226358490264176043387979228662115108	0.1159164868748544225199574601365005238927545075747592126551079986006906733477005240798565975535837371
10	0.01910884669611369510927981643916871493584878954970476709242194159033415153455726556043278739022740873	0.02943733606183506201295957315465628333567951451777177059628266803810362236711066709518212151556219751	0.01592335887578186818357454370112914593668742218881149055859259758866545340809012987522285051731046648	0.02234780353543726256476471472298846334070108846182257808060097063542027817206801564445326242555006854	0.137575466569768147055571431154979242045232066692902428206395383676320937384137770341753982395551548	0.02796821113002528400550039569911092236399832274008804400413886448425715708075750915720583668252884093	0.01010646899042314827883283137925162086650147460430710077575480921127140266614928941299554347822750779	-0.005340193177567645346817358767988723614098058158687673611110062328155796599351388300347749920007854736	0.0187143667865851070137663625113339313090675333289425517661163979334287479749064783967749404834822888	0.02618410707394191965209061678070672689603436786281588500356526706951820406569691004795457147804742627	0.009151218849607709554833144834659662714683045298344806750132713926465766965871381772602051967141525514	0.03465985553001078772927991879809653732150620524255325218419244219029368493293950924164874403083528408	0.02438918962869556334938586499624988336175948911924109596064416781990374691046627935546304549254294215	0.1383148336247145257503003855907735754120386895651955709232916148025770120750113848143155486876543752	0.004743866311007010716088212535858056389185242952061073599498141952953035641415039069876560887068753492	0.009285915004016669366788785565096026808090804287561198467802566604429206517492278155020066523598229405	0.138741783790186907912684769462060625883289892935444851828382441420228688609290009619525735070951208	0.02459436794646570474584340816412325931774461017566780084419674068630084895671345290837299903934600698	0.0165422020236836242288923178945186105469298999403244145377845076170939585223628970270376464173514466	0.1246675354961524091632646182380222628725026525441187345989802227754589618009333833668286044003001031
11	0.02110761054803147579071978553599390097163789985998194514098310419716172369583194416478197460229143488	0.03270867962520638482395452656440714238583304795560991161878101031144873506905068053150841522302751851	0.01771123302745867474934010062917555042486941440874231293726728558405055663145829696124864745716136612	0.025001911560222953124819472283856505792965396299614857577622912393786192171106725169464491082336107	0.1464694300388993191562121992228587181003900925157302564354815596602273367978457336038224839523253859	0.02546468948007697079730699012258218534345875392121160496367476790371565183656404606638408348698104346	0.007030709353430198041228149768487681313732604303477362360326766080940739427849563822963331985318835207	-0.009989551126898170716932357154862333147351442111888757898559327493554902104281622783700950734348423503	0.02120214275086962507101089399300215896151451840630878997798348774909509651846608289204298690262351925	0.03180076121858250115754016337686065130848791556228707652552912002787587963504557337185773488759837371	0.01031603405139018316482554327079861475038433972403311796683801771929729945357291882883359932740168556	0.03693082769755630312199139076845106083224594037563662111654850444680046568163518079454648569452341939	0.02762982577695148399861258280452797960395892046704281258492550124779837574566976219768958542084158534	0.1478532727533245820184411890170594497770222840656281098263612761105792607193840542333811991425665247	0.000274730700095804452822931358179608268452659911302725986277753682515302688328395090113872233979889149	0.01044733339888779729419702378214335245380367355693442910715462355376242605985116359458857163951760753	0.1485271279957341286188221002438925843188910289837049516637236793135736404386979895625434836711776944	0.02786241536797530423706425454397020698731268232388884550945209381872793119564879097355454773540378076	0.01875216319844165692251880967346898863174671972096273081646598477592594685361372590718337060583373649	0.1319063427295354538295996133360989409882243760746711322311620280020197664087403748869359455768636692
12	0.02308871720684945218295408360667888412878030814456796671032769368597487927299729403199299180147246528	0.03600820802803251738056258193675591883218048974645758527888123339993714793771515916585567463624146466	0.01953441536241735467648938437585312419697657787897689701911508517911341372786313497216674536897482896	0.02774907641321610412888461317719058655745407878890416693689268897845133839972136407912921429901971546	0.1536953450809373794901676429402723795347243113418419020592444946849615166706607353952690488866335896	0.02124104129708109966147682758631318694647792520238146857918264349784847105520897107480453871612886698	0.00265838698353436485273618969675745333605153049399982020954917375023725123870405725887954994839642113	-0.01590899065487619262127791115189974447482041434806182228230606380517139347551078986248013235087315007	0.02390059491231107823916244504863798070617552329538341516136681132417849242669066992600308287137853651	0.03833803287084227305484667918116141332212710304287798043572186258200332009121441435363842433519270854	0.01155316872082466448895274147449245003544550781807698101202941076319606538125901177024634932003777974	0.03874159771585011300118245443006172016505300069149224898052263812394646464300449342564656341865008737	0.03114298712616361914619440646674657564763267236932648984269586724758433875779048901333013870126928185	0.1559081785672598097744792605037256963304518114575887932105542642701737297811554176906500010079698543	-0.005749225623720600537355935919927778997298023529034771837764993551556292892485141807571979124378183257	0.01167339055322965527409883487117647806241585463343077356312611245273514799899561659698064322501993253	0.156893583032389218014450167289617872567702576329791150829826775605140486989834510673976132918169446	0.03140548139720533687069947411298932961543398530590670407737388368688046905018091055753396004479566122	0.02115159309669824742213290792907683571204199314777333728442310207161543538829971950989286909480557876	0.1373737230157777471207294638943890369968504736643682024007257006836388712544274271099120124579749033
13	0.02502162701007056261946882661584918137712300828809597918094558003898148063778950821442366884664383551	0.03929157985708658996245955510556233188788851585345005575665090438039213709862870176573638976596151924	0.02138052440107300384393269510097445884111920309059729537763497321654315427536759869454849364962494371	0.03057523715818970710681495014409279974990482666524518347443562332774546080603651295833951567914942241	0.1589686888150347165847039256602241050860677230786147840457560981569847509810298550496175730912859979	0.01504949102561840190424026239108889674882879138134150078968658749341376354211481466453411973496519707	-0.003172774348329833797990125663482135168104470641498118461580571321188024910544273422223965602016066355	-0.02324121139057694372357986754390358352278767794787254922579936170538580464897039304885242875367197468	0.02684720185436144921884317506144329853271206397283808125245056716829057892385139776938237962063795232	0.04589266935467641861706304306039168544731017631444625031452365329005688080278623107159921961290978084	0.01286719834298079188608199785437056027833009541194398910989364480845040842850655335499153116834995293	0.03998129645172222142252321170352022419707305667031044730277375137070330606157114673365141034560805061	0.03497610588312344594319716516840273590147592312818620343372897263862848223600261586040330888202088301	0.1622205167112734306268305175853497045907689587609389778709199500880720042876332160776235357858333499	-0.01352157641803662160752569091081417043434596172027439611353214726273208739142696294017945948568540245	0.01296622416258425234876269964412433922784664184389327717652371592659483342524440875460063024133687828	0.163590153270895023829871543514908012582120454402071360482275435677511779465261344226202124297031411	0.03527153665964223344431793430107623101392490429787979448597278361545951248954658314859910894177795711	0.02377373957061609142603383520988379291213647543554133656358991175618241301341544980554391613493754491	0.1407795598136266276522952630235927771449053458956277152073226520702795289370676953836410830225632804
14	0.02686049542925646702646382105373480927510461300620144203645118167944512858664796898526685368840057082	0.04248784563307048127347815154299078939844140113705145750558942581902440634255232025371460143765427274	0.02322773175771648227618902066687422632388388930724257527720787420046175212190824654248297123026486449	0.0334513097084828570620052227821654669686741546196124764589687209794381635880075338849000556616227037	0.1619699875701200993353637976049780520526264125050656754285625470334325692870201146686423259008216976	0.006623967385069623539750926279529891451248470982167061594495323668054093095083053078901972833608079786	-0.01062104383241022646788274656290549275687596457489612227418294259399030205839828553228185307518254282	-0.03212016817084427280099845650483512636444899254516647383427986965544196862769270480493776203526694214	0.03008598441872032274723790486646111501665015851724291285593903341153183743691351129174932444065588831	0.05454888060515304069244856616912020022129076203031726125242569465796271651924503270470015785495224888	0.01425978900944689160879653562683715701154070101005935670027942092231783826068183820786262536069591927	0.0405094502900547824029134279553538203799014943982421466280575669643529783009759560765104590908718313	0.0391843615611869134419005415282142436298450695436656032622561173165332641505364390204208338240849609	0.1664971830774262607477621795467673175027018641610410783841729341268123644722503625003341903533932012	-0.02323565804090744952352765089082989958709503637151762649974055317947625341599424306258288023191549385	0.0143242708467560814008390966704556307451558878959876383542198002246139176473416426701469006717738469	0.168331571563156531089475416207537811973609588822189009684472818869558732526295706729924433826372224	0.03951644122074362294761829970302239757087011564850009473312441995711576892707065865391795922417588944	0.02665734048833487686083424258276079176845670231610828130417337522332702663238509936794304977675405325	0.1418029445319382781467124735524642541204689280260610491214133674333911000975844305379553329071077222
15	0.02853776740440292934518945609887310042289025431281705678235634428335490486084799481945405560800360678	0.04548736463358754744289061681413692667779771244295410078562735622143706543196141239751266032351389597	0.02504011511533095999015805227580304625298607435157296325319563617856793424466934163153337822071601743	0.03632514974579407390079225716138941076260779814382691615241710017230828765447340441949527605812817565	0.1623461549961756724199487334081697723068638647131268781984849706703914354669252021988108286211774136	-0.004314267100211167607805023210761752077746933543575243251800310047730440750117972402439631937646829017	-0.01982632340035247043808254012826912471697282647729515049030013504238653790449607005998827763873157521	-0.0426569659675082512352018986826109913778736620730931118846946947511327740229380992702330431986617092	0.03366888700969552048694909190665188460209859284429410954005196033879276948518294864653967215054062037	0.06436404352629204042236090175467362196940761147171428263234520027274875219639950137118483513071517575	0.0157274516745238201615150560740643536177279676357156173379479020672542611926135836274306924564782679	0.04014640291141994174433042186283373334870362926831631489201674186439972438883703065534315845942689145	0.04383205172388463976556158059328532943635925258064494599736302639212652744897787789318492589526258233	0.1684110029126197386762252430696462597616432557329256239214441860351688246796380187128156348470893861	-0.03507199443597280751779833248826705149089443465144906838614291075156559080131557598266208343533099767	0.01573975086569191736989972633438176291221503124756408690528492381154564781144711586966775817314068992	0.1707975936915460250286417393455874355459203152143575999672470518272790160431206042770682769205400645	0.04420536930392608915322279773170809855893960704411498776511229324778229707552931312948805942855148653	0.02984758967936854769200369622674377745028646290710076866987182054733861362720261038506355662527997713	0.1400962745386624603696024561341854265016896764170487959322711955825557833491588667649982477098644375
16	0.02995504794373303366322966990821797742275065635241988048192641032986094353445359159775285313283323883	0.04812414754174355865316798256859835097382941006851399138156878163230366962561698537578382171085192153	0.02676066536741206999976681063469355427953047810748646354432166585186719083422839510121996197714313974	0.03910919981822955286723294459022258814964735929784741273738391963282715823351030240221319843959301164	0.1597174847174338042007814393611150133110872261273275938232833961565689903418753104919272466511893585	-0.01804450160729140936147085816595540803956639602805726963461289139640741122558293551607211402414795634	-0.03088535182248816431045809581067414645568163649664944632144469737259924479542342462111139509346661973	-0.05491633286171896088853981163362653406520728319063578965752629996786365996131357535797409674679106127	0.03765735972759866043230155832362048811782204046188128367411995261827879215773246832631372156158886654	0.07534514967933039621443367153753084269243592485141813417311275098956091323021569858586862489363380697	0.0172578137910911595066352578641794412967604118723284462582652008970295780675094043418603761038245881	0.03866028795303625946631844923836564907359330163374697722956920161878739816863522865783075608850761099	0.04899396554694588679783521782572515326781605768326968022639321708731445875353387506509876461954137883	0.16760524136731357336280653042531241199791976393806400053346483407427663612494521982463567564819121	-0.04917637670395585779977485363562938865029649858977563954147705736246020774774002360269413123914008325	0.01719457900646942955296244367439321520551054539301535565176729087621852148672958585506527174011014849	0.1706362927757504131676386129499589997597943704466615730551227365823130766491329612622571083340628263	0.04941426244403683243603529686287085870487391951941175324275635032091575464579751375465364628717303708	0.03339708761623638225442509980521683761312275320448497530103347946953804149309894439195990117676720903	0.1352965599616892497686320722360655598978990187780297693722983639739389293150437126946155213473803658
17	0.03097012884420758161170744325305511199547060539611538311879431852115838593511482816712878620177401823	0.05015002086879897362185021422713445874373325924562290558748084510922886472558451147598433125036257937	0.02830069915580000093685781090001917871868316160213766668204834463614035786573944367550900865037279422	0.04166136562643332117120008390179603224247608770169964435201603915019343232912253822795024562482832937	0.1536950025745423454643244171129219494269428031133055544116663258009732034847350850570889975209189405	-0.03482339076543448479932677046258877085123707129030043821487680882040279119328674751097948127508027648	-0.04380990637857407758896943455028352762977641445079216232087609531534227866355840598835408676461863381	-0.06887803176118556572020245763905691178178032989991596706721578171369929933828501371427568857629261648	0.04212406168620535194324329521716645868798836520252594966333333102419686733362023477793635571068516945	0.08741044657270322851043571081349768767792096532470590827869579961368351952152830619489767262386984771	0.0188233868682340666104232912721644102513599349732520018808051058981498186688042304489516887982928827	0.03574924375904813423829912609273848127303449233675501817902009091149371345532780973447079507551490208	0.05475648134755799742318013944773292603039994290620688772055686999789114070319990028252536903894789068	0.1637065634831617182633057341265860036579125026407330387590332767717979162360393927322665617078377596	-0.06562275801313153145640968130682131890120304445164670319334337615804793185051792659829051178260182704	0.01865365648381246028522601917339403659846185839310320651580257939556753679555319932161648629605426738	0.1674749694825838296902499543508867945667128410953650932890542750813258913618545922620957316533769939	0.05523104718536597825983994027951544445523783953375698684581185508358101370808413338972634573981509339	0.03736655419486782085239723020510330725142860560115289999821197888527086820760531626503637002515085326	0.1270495103334377277136869169174491197487961031615827857858437533263893771034757045169105177762407788
18	0.03137872048589573799616494920065073332970902629830674719207024050209304764256543869009615481913555706	0.05119688883543701273381898624044192842647086110723074666698414358752497712336696405926943322057813484	0.02952374225640242531253941338817082837718045956030605587932441502475206969160277346988815685331923255	0.04375517612837114837376002783018041589710542430069061788788295924960321270191141337517162732286077321	0.1439163449043499179487443292486203323791745743679982051602527921740265612330188087594856701713992351	-0.05484303164997493208458878806470951107925507423366150995017886272768741718142640011579041730577601916	-0.05845733019141140499882676155199635380645826317614727326831716720427419428632408967628008390963362629	-0.08437422097066949467914404629674169570503642535136866948844669723849490106020438077482729021208889485	0.04715444595902338232557310286711232919783950256293736044991104618314830042218283133361370466207345977	0.1003273757975583118600607260863404623654100107669397015382332857135934766843031600732317711054436355	0.02037102566389815842974413694845013251776240154345960900712715423565849809493979038401590430482273172	0.0310171562419607526924915997711274247392566910568534895134423462907592572747176302217950977363258349	0.06121776647344205816709585063705232265830420643437673881334709716284113654116935998708942099479613894	0.1563533355146621354761144831302505422777978615814463006335978052113728625850298860876587112937806043	-0.0843515310630378818132196116069089781614665358056883606084251231394556234512897403877947668368549814	0.02005372303118379012227697292293707745946851035375294008398409448425442526104810775178067985496979571	0.1609450457348557253398745582145816457249910673413189692362055648632443847836355697458140376803432079	0.06175602107723252878059165065679697180543050157517089062078851715418819845020362506143335751985693933	0.04182480621908657161607619524775287925365882744289880238947373422163535162015168476390077984168598619	0.1150559230083934227102887168603934003253464883370583019096957793838641906822538893939061745087598834
19	0.03088926660724431016645869084119997631940394332337719443631342893728902213564865719114292313525953414	0.05072202286243120141722009672766010786120262145857643808196293897882992121186744936422531630425472517	0.03022092033783491559340017061322661266846803981673479473000394774299270803034623323353920430233477276	0.04503286527919798016738204394258303697565166723820237466842593582946636053248774364098987028996805781	0.1301142849966952372809991887295436875112169902568953153952279428658454907322467007045300666913736205	-0.07815753636685030468706334599917812718526148374415532494736840170530899052158225390924747312145163344	-0.0744161068545651334484384910070929427836474704799467870926985781200792437564471624203430204847059783	-0.1009885456304123845262121377094094433131495199284586998909151313917487554093930480399638242912321179	0.0528476293256878502980058618868178023925380282372854311167198163943363995660248428970464257426783224	0.1136126131837679080101363639374238456661468583327353750880255660760437138771517851834753195286949862	0.02180381131373782039067221030915847660882930414174489447915830316533781339795553917069823366217268612	0.02394089522347036503577833148996420688668567512138809108390669053609104807267911941373799521135588091	0.06848574031211956103612754077058059136625448425133112413441786410918348076836153417378346123780751991	0.1452512716018336511219412839837323462336210578296267905969776012749795823605958364020390117271988221	-0.1050680416198058180155229338683108451296350203913932752831363959994776987652102712917860679742358541	0.02128451906360433164267474240932214180583463825532322621391171560450111018840244769622200524724943232	0.1507320955875387934767220229815208849210956035351109853853459987832383337162690682104623220755515168	0.06910011196902464944391740882170876841307974885829418356523466635302565128566184505987254328616259814	0.04684692018391667545134595706163795893019372818598979018998820657575618672955031473919565400671640439	0.09915659921669856383415200207108254891226155738348523138660232287874842137878292540572758156887081953
20	0.02908981035699265065503270026528032596452115244754498098336904735511716451576885290484429266402313642	0.04793025618013040376260960048338870603088445452204153256727399767659311321868359903260150267228109813	0.03007346619546207747310782923119918980397951953455862689384750573307499159230203905280358266990184002	0.04493116768186830203923434290072179534687622908320299427932839747272318219049016882461472872384759123	0.1122421917047300333664248153345185066276328374900719959735570890915634352540296209245666512646583806	-0.1045570236591713883438855630379987967402733156710584638318729676447806635513684270284586864595789733	-0.09081886323462368842229177939615604338754519003014760416785629036580618481144155194589494549412006708	-0.1178949445795129031043549762059543054944226561736988993426629172204557573851526236172643015904727578	0.05931515397026737951529326406628398329893596701572392311384873484372638312991962699640646468078128161	0.1263719137448275528694622879998281251402508579142210601855107283497670847752904282679722708484916012	0.02294926948584759337950942281053868231940568126738369031654362290985359763296941818286292883490238262	0.01382725474359432645806341133272406877635595140000182790108215889779045504913936512868136692745016764	0.07667093628217668710728963316655230492917922457478336441616802768758426553474601965975807957073066837	0.1302772072698123900270932008240777824188434381961619296410427988039418265630436189679324483512062896	-0.1270774205906358749274522064086589751137128349479403233561720862400206666406134607872263579134741672	0.0221562952269419164227450294741139804853712360581804375184813293273913682772548274957381261570848418	0.1366704312573506771029816789543842149958215321121917291812784337586660271579425566893661178587513653	0.07737822608234877285477619361788052565429448690812310373262652809030040174608416184950671878214519455	0.05250824629548317635709826378555766398223913561990033035148615732080169949229138844463445054954018981	0.07948325972979676988567616878221458596957989429065371402528787400237919900177991595667708870264882437
21	0.02540901864591877918730914188064042540590400340414058491424232687117234887594828487515366541023276764	0.04166814517200796243122719890571878759324120554991719355852313642400500046087750043362844273013892696	0.02859639434271967024620181793515431107721969202413424734111653061752947397403705013356182031301696494	0.0425638361761409179851752728225409866164353512330797213253527614458220118565751304013550417275026595	0.09069764046111749480183789678030332453147364367445531425836873252851194497521038507351503917234976358	-0.1333550188268155275859983501239370580123664674048096647497550723865918977642952027519537170696991738	-0.1060400785303494214695781711298696674242771258241525240743060660887017814968302757465893879967367717	-0.1336037906361994000616673281884770214717649861292596962972301219107643480767354464099982496347482271	0.06667445085058809797616460796992868493095366019130581482559945259241119545390905433945384456169879346	0.1370461010120842677753722773904904247871728601765143525245401018412494592844758894158825969689096892	0.02350220431875239040511379676286998285062343587416106688090116218531891020866136269104812981165932076	-0.0002399177206756357146324464889722141091616040744528438663244651761473050320055790119902028739220418823	0.08586808062089538571177716679062441345127684572304996542381309731723031698712363516975256581779051979	0.1116665244297647432436402904075368291812612838092811909599811744494456888192797673184952648516777879	-0.1490194804055187028088982941871900467130577205624665873727890082305828624376998362691135078466451076	0.0223423865560006867667614914332078852620617406172875738525426798199687549955253634315415123865139199	0.1189156484693950282605654686604825902789203381879870584781759417985167968218638620417721664583075503	0.08669165084379578733617735588724600166491350349764142477964354604478233387085609546137335646814352469	0.05886916133048584052909438080037629153644442403587565275509842035331489646482897849995992884459868811	0.05672123342007317405265888233840629294078440058386389611513610385565017177022460601270477604365581567
22	0.01908431292957565338497928672374233071727099748651593496330484526206498851101444311217185686747898807	0.03029486023990563071725927044061846894552146523922803215397354307291917327036735264102357443727848973	0.02505734470231452429169892149579040995185811199053443204186985354932749805645815626219453078114190812	0.03653755120457622179689371163900041126292961980499791555525362414551477252937614224568296608896058994	0.06671197381142558530144787058171978305176884269937524515090275808936961553047895104351384878451833468	-0.1630373687343801454664680889305646639020027922332750204917705731875573559278228525220061189941445485	-0.1172176873823924435056677603749424350908693428943702961206144733954772866304264000762124039132079597	-0.1455737577256758251947005894723612387142539109984215994312954065334043248436044596982266693366335938	0.07502964870571913271483344769705277880862559648143729076028107534683191322763481730845781297462065016	0.1430173328125099119817689303676576543290913695848282447225124394354766041923400907831780737524705318	0.02291874740469437157007746401903411635943073244808795218695592633254765411355414931133340788685289408	-0.01945332616208229450117040809817083948717930338154596628908410172278110366910502533874470470095930723	0.09611275039140754695862868024166893123262403312504221861660869390194126669941154820041355099412046841	0.09034316419740936225328212380271818050568056189865170268195015143391543083712400431257840781806123273	-0.1684541581210348433927123581539404138352810418712074560881187074009422575853861429216186093777526568	0.02127474657183250615616388707772799624532303905047076402537048129429834700215682850562990179177240184	0.09825101526931209707883338925441628282742811102173862372775967391753788673747593751283725513218268607	0.09708616074097877674841515973795965277895205411511198915532528321302304803648668370536314043203075243	0.06593907092889702978006473050755644317074017491610559283017719858993811219193043940883971857382287018	0.0325572442584127231778454884256852135476927774386763615477415735080357057408945679738093851514856671
23	0.009183431225851742092182624730304866722421778049688841171565526063847683485148554646618026923129093746	0.01157207343799537407749172035637562619402301835283213959344989581836178418620550106344948977672468309	0.01837292414541438114005456229245338804465340326308349631766985090346725096168455770776429381629587368	0.02467431953855828806626071390061494870966549071095761499631800388399450281218406417958362167433377496	0.0430087068994382551060581489605966364308437456069817342958369571066877836236844877882588740385617504	-0.1907048120706438668917545993442900622113062722903859147061942671046025545050760538677365404116352539	-0.1195315946397520056925241080831369270489847449568500929192269250299290068003629450544095446593246242	-0.1496581385200297579877850913054541649336460573934551482195076309576528760186531028686891981298365624	0.0844223476209084837583729250141412836265593051461879495848457546114252651466939440539957869128959586	0.1400313995495615519408940413431889038475347999287502279448028080762577508229423753067858093626935691	0.0202129133608811140006167520875187477002159458488021162823997790832373060006389286954761145635279564	-0.04530003430025708933067612598873245728115680935590012229949898563947088734531062066621445326886387636	0.1072820262369435288040772105200627641343269102623173544800278547682806800846945173001274010365783262	0.06848290374612788201026899659090835860696075808439534202080801332767693544211584776328832272130050022	-0.18124992420574760509088864565040217445518152316872707366228898161459748648331251254381804160222782	0.01794742616549786272632400891961293559664282329702577576393397449589693763805005039752427287423638508	0.0766149028494855338836073649817848607318486386006235672439329682292239597215311237145001407085858847	0.1084553141381961080463547227074748515992174131330578639441033258838116234065626954441799589746858208	0.07359285747265578951524498533631081391614808509061510832912514607752227662085050423438017463418760148	0.01041831796719527982872722084564006321005641927239776508389422507068295503870453017608264014885708498
24	-0.005175220505903331510205315255325964401653740614668558626732496232621776579459163133777452333629477466	-0.01726132809926290886596683318722270540346910140801693421790754467567187724668636872430830472389038667	0.007028115501966421440627100491523632711082420735002753779133394882422174182310784036776478506677342676	0.00364074669609634724439697269549752753845855995939409499684817236344311072297499227563427039971507358	0.02485212361142285902053472596342970352406825782384706917077318343246347107496620704382481519008408965	-0.2112656617487105556728512803645550252880466377257062964173664929120984335566400304994283726189705527	-0.1052444641819672166285732716171202115710338477642332935059493377570422686097604862248849923739780395	-0.1394563597100062953573502942262264838195731579601140327864678600586456125897773309513963743221426521	0.09470962384391995335467094736006140935307514338943738927873787800718597242259234005703564238759764352	0.1214683166797763390796223663803823306276641125213722146441021768832673354520337646679275539829422438	0.01354947784109781988347061065177649513120315158883610843991195473916257291281739842833427995011596005	-0.07942330670915322117976777561198249995044698852665730950475767830779644642878512654742424499005658538	0.1188651414029537246227550781506773794411369386380428278765088611746281023523475208474399486806083396	0.05042065751916049243258949051763830576361818124659792200824168741068518970054339023297567674242752741	-0.1808120020056578098869035692222297386024876744806947666895944570348862316191764398952319222331741389	0.01053239189504315639901090876463461298100029874333591166515407441084642689066085391486468551179713799	0.05795973986374482573145088799640320392514329080244855493262255654463801829535202157301260371972058264	0.1203161305263856669448842602329391360625614210745928563293014529582672975278460270722574143279587941	0.0813740922527333902515732948794844714099400928121660821982908980455047532855869061215894471952264085	-0.003390730283384480778544115360291487117845529183586974544238962680227614974096309022417015644651513721
25	-0.02396688544445510975974986122989192529102003675337220403647573821187156346204503179304912223876522963	-0.05868020677927570149322396667732601605771079412390617238847255177248135666626580940699361151280830076	-0.01075447227338153687891378704500044032174423608401087209907507863547304532933711294990514535163478328	-0.03133758876987483264564477742522010703667063407203952129481457128314836146875417244156279108784324927	0.02147591078134376276431815869706758925761897230131700416560441987054297601750960630960969612965683262	-0.2165632717018515674274836145900662124632501374167062034999408043795296902753575075618316486043357451	-0.06292161145565791944782693692014674102309207565484378393952275459842632571249937757394565066492830849	-0.1061002218494191354225949060953442403511996941005547621074253999392035216931403352516738316729573879	0.1052582598226039234484578338493059628045587993665414510199683907794555186309199836149908717857894117	0.07787596834596666878078437954269413547605990238398420112024290306620921833169444700353949839417608078	-0.0006099549929812946001565222631122131003010468954913846562148162149770486749369638824581384370523467529	-0.1229545906624264553327158431683747908678785281404853246011765677892871782011067615322578786652799686	0.1294180927923274158889578787507994590857197500417327028671796608130946799041547725934116845959781117	0.04391090202624838442326773302709873597939735662856501189884773491770721418296452558944225892010967694	-0.1576095132050200029145503558483167535640316312311733818605749959177870240732145477499265669805925042	-0.004404141055949935281008846861092353556115317604947836834152131098632069702732213270771749763486984935	0.049470461929740801168208813430824912164881283353208482950619176952973394474444270013169410960302457	0.1312736403611900377374396284262995776228081204535800038268057974764698691618119606802933509802418954	0.08801382160364237064360408469345361730559579516796737819262178601861683982856527557629255596054875691	0.00175286623439875926272234130324135321089486020698818735637736326370749865474092229781220718708616416
26	-0.04348577077254449575404229624105455720785612668087653305005763544266920807564900843932443412218269825	-0.11163938705569992174152080398603538404757007055132851875650297806295327549438563007185723525123575	-0.03562970999967678947905845769625783976256384868735378727999902897992045876039518830334124183425615209	-0.08564437762304980691331225396120355117376169088444800169940736906445567937380893551346296683874536507	0.04701708633271574728647549628385749974544664246116357358504924242344344547787141262900966458769128364	-0.195703856802564321198772353625082862037096513920971196214973462583297560184213153639041053858101614	0.0210207579524707893435059594293000249162247213191449780142874738291530171546010828230118665451962089	-0.04077875232496798448685282291520434337814996362489274729951145589003728446243861515740541600210013199	0.1141454070669384109175512852076815365155376768705760197081020083504814260770716815804709285637805962	-0.001277451975134294810488812733429679846555597054609743908110994320435120172889378796400324277828235302	-0.02938934971515931125266508493430853886090907346211597153006577492612940834194386850315798262910390263	-0.1741638551196493524627977337576707903684125133561177128295120192060527845989985689275846009203150687	0.1352029055760300236638732335245805744941827576547511748639694256557215482279158917825075341711392012	0.06103805042710438181374854152765916557578390146780425143037682611912496244601378655453112115492427203	-0.101164924390784299663003392650041339967228286988981536732644046138830105888739017763363873086359427	-0.03356889551849939895105075256600149143979513984624139249613356718441935839835692261241708466536415042	0.06253997201200467487820947997889709721667847677562697583102817092168596783285245932939148967047433551	0.1376802527946185390318663061345031347914789640061842211296523011927132390701228918253515769842406293	0.09018425995098259327505278860437358142135208062226032075550707877148905048461664312939317067904798854	0.04130260481394957922245873404247361236442234329218394972694795575860393818717310926288172825117910262
27	-0.04807411348824472518883880005136143162742063714434293417989954922677377641803144586159075113664086926	-0.1612082523709472942669111926224497826089955369433122604632640402487140427505344783885959994967233448	-0.06042278895262679685710450515225708141089640110233552535505976789055582375102551514263880830700449909	-0.1583381489669069557547770307497793068429162896504401452510657411970871596082748877555822334356826098	0.1160982226392990536398661983352329660383841117228651997322902372133891036228897101176650536674304239	-0.1422678980268787994872545723911480856491789827360228060885136100541834638059258830612222107842821834	0.1496379603214353627219481680588650966965577043466348011142395149139129642206359377254165733959718939	0.05121332146131721399774233935470278906101402006018030077768835693314588967559989664720088582916046863	0.1159199862079430548418620163894006086428552095256085358747259769335904617567924376785007476886252068	-0.1159081039925987055901284593784258149599438252074972498338204784759362305510979637260260725234280302	-0.08780304403465650987683763214614005709712422196938127910588236205238001400744958647493157873803072865	-0.2209107871768482662410056953862725212315988609632384601219207063690075216189747709181785253900116822	0.1265731118565825539439157891257051059828024263984335128015666002689259478126159610345722647394076929	0.1147335489084639844297472480032215052325298911509297808957508753725171768484220989459055512958992125	-0.01306318501123411473337900159375167974160720813850220414820332146969806390102105966815268726745181118	-0.09056249923393924295288524823392276020246788953561987483159067135968939304914725314667858652200292798	0.1098754561424053438930968984698202726929971454576999666053602659366406533367209058498700563889175168	0.1300597816954130876437137215628596881100505460566584051935134624346906518203050665956619752890691283	0.07902247221523601499831110838566276094538292052694784261703175033307194316183077610017780058354119835	0.1289537983438283588635315102886097484506063424958496748466259641830671397594071458952872559599312589
28	0.01093447552259425979245466073764122885921082348948157211687917380713176854815201885053147375689028474	-0.1529625673216478730293444734077017169608355413777862646400993146372481033062250455778447439023484977	-0.03974590899455043049702202733580421726589615689758899594654743779679652294435709005083049640751586996	-0.2052744236313308234666936151270558553737746319253717088362652048884334495662884706793002178024986856	0.2134331262406963883422897611393766097802690463878511443493387891052064937382445113889511258094336059	-0.09021892298156040689628938072917635741955107002749825504974242694296162472483033915160719730280555597	0.2599699614812640010820376480249102731766320410910045651640984055707967745804552565117410798798200981	0.09488632024653900010554699060313437604919705569517794927565358429114079226259714248353254866804906391	0.09473371357602497073954591572660399909785524976703915873842738945052868213705998714708788638540587841	-0.2065775991267289714360466996493567581060239808775586792371205152533322535597735027098332380196603064	-0.2079278562073287511193287174778792147895561245858364802364538087188648729185203551241547564852640502	-0.2182540386682819766503510941688377886093091670284954179658721728129188740040557853947008489971430783	0.07780184468837658041394364781852148628542149242139479979381905640272556878477419819150354122177327187	0.1934910225641373157001241727450388362796916195163126121942596041274586950014626939511572785396047897	0.03891173751467294434004512788995742297175300458384196254369080808603433287556903172186313915476085719	-0.202799259512419223753506015398661828662002787691706478614219466785895975287149279116350985780011815	0.1828375497416769693805857790194661312577904845292523058888967073453966924008483054582641100889011266	0.08297070486580224530550855000966402636236447660470210115620478509698762455769776296834561198131604425	0.02973259107744773331867402646891759633122267458792858923503112500228441036127142335182193770309946671	0.2379546620172903457821990978849371772756068594492266625681731661857957017834153561407661124107360326
29	0.2247346732067465141742630446153537432480888967374798879144202101999726162578554657391575509199955231	-0.008386668776787205691270730808587883956103320726840619809304928496521186188944999623581150080781663976	0.2414330704285685116079849582805771969389827262891977585306424377009961194997051209287768054217561028	0.03127055674912208901911657867948448895539950445366302312236603685092097565761171977645716143964720395	0.1817156634484193077678765876739526175318666175784346233578391010471059592488657232229100596270957734	-0.2294346216193501153741878228639558596002786829518436185198064167703711270834376054453379234418190735	0.06240577178558388516775039133135438623226733640303349153994733450182775539122465147366299775230484957	-0.202341618722062042075312808348677213167062533870444070702202879306739238264209041323748208754071655	0.001993250350153275337440539949685294613292407470484071095799885972091820489817046892313211123215474295	-0.01875761008048967188124597927097897392965772540238867966268196608441480777964680183302367902018592159	-0.4358161883706483363232273476748147600193912756959852325614050797263470221586425248380413888453423518	-0.04804610551221974654219235617220189547909893299411970972073475866781800057007069252277439385585449456	-0.07776127290725893867187458717907533913349447489397542048583172381777059170319343217217835494214303709	0.1665012870737633372221229883162186436535463366695547681088478528358196161948522411565235732071572057	-0.2305983318231880511292121952983802102630102605437809811029241562263499939597929294097299550295171502	-0.4025414364824765235996903229180783783663454522573889923487254352211191651688435573692664595621966361	0.1642317561718019268365710859137860316772988930711114659347538146588773765184562016386019155260141754	-0.07046888731844794041421596390895830033133390128628183902206665949637440976767302290783380743924771371	-0.1248853567062559659071902980094084498979620366695096335763374674611854425848636829391146363860210104	0.1681161946308010488658958990337852202537803906997445343218325097094373306357507248534395224115434897
30	0.3320896798289470491123885034155148953899893944164084228648646968268601824661384281560000385211957752	-0.3865194831692452410402542010412688008141788761159988045174339141835412307247791620159553531443668011	0.2867012505530205644817077464929613201485962928861820041805251406752845466328776883578628994954750468	-0.3294751219783377023546828412669694039602554230281950523214731119765186940054521163806316728520762677	0.2355689068327148034135320204410835662377209668518003006731903204788687632715209044942540038364860047	-0.2797699867806298940220463232586449724586379684639562831431317109358194346772066449766792082154853985	0.1434615836627863796226521020246267545710768253705561363766313987249142349478877378350593465307996871	-0.1807123417377898021207294262908329162287282578917242903332150235106949384876017026557309390736218782	-0.1979737431133168723287810013244093174372019596321765157679821117380732130103724360714319451138896831	-0.09114235247824411599006583893503904596954442035940415468989576714308557003103981417907124691567140663	0.292536251896528769459344111405863108562046127136316749915167848810800595385059946514839244206402618	-0.09255111912322436052571912691012625806528910851738369423362766161030394829590657220777683346169099328	-0.1015548538931084648952424399597924677793671340405378173402281961667110126897552225855359959516834396	0.2126846880816458380042644763118556542481465002309262042190424065652372736655487849628759752166445607	-0.2357471203610691039423194238873567210347814538247136020423999162799000553335903423089033634460084749	0.2560882477222202197865124102870963116057471300094564453248221167664739038805045146780916311619128993	0.2047777656176712458987495425269645289608443058557695851981840756551747525003877327859522609405859812	-0.1178774992783260018598338055845112071762263331419011087726592169436675667019719806413639175935931669	0.0208258404605912705606303082124259406456707610126181503798497881186644061391607217399236573014719243	0.2475758482999598015412047848795390844568534283322866609723194786406657825582042614085708502601408957
41	0.484449238137355902496192581464910775064948542466450631343797116752039384680778278362159114474674696	-0.4234121273397311546887632910452546602718737196611847437404308738186260896480358437052136199372579833	0.5098020671631520173741919959035191856991436473861408129385397668264524756982443971647804128393173302	-0.4487405375785890107840245159473498816780640560752335458128540422637566325225919119490799195170697124	-0.1100638130967831280690150649277191997716874685847211089209463568850988553441311898789111899214648876	0.1315135743520214051047115624904734308943755138418345963442014524678811633585350942906535275808875396	-0.315983464305581793700522194414232608577722855297974865325755041685290785904597723450021632371298202	0.3204187229471149823282836867861519390750077195574903441618787138090409711371650581595677067526782607	-0.1194747771467522873326384343026558070516609774040784988026079322514055218736853484029268837912243046	0.2924227256014274417096361008006579693625405482262721988374872845199147993466467899584968541367596627	-0.3273163139033011072522615388684529733842917366396798390276724803441581922814233998815711165173308961	-0.2155092269212877075062140601366040709627097844777308581629227680131872395818282654412587658308077039	0.3437464354995566121040716400286768527582449832481788578736697505410167212191753982459959394784556445	-0.07465663863944196499222384101387526114710729694939911301418552914959260188589718953661242304959076496	0.2829778580548574312414759605476913319177134373331428798703598494759900230552207685181999338880451954	-0.3419324259131646013162645314921503779047606010048574095852848896366953094101857323032558557780141226	-0.06086589135946395607535012800113543206260309957106154593244079983764124544121349825160638006008410507	0.2972548526003865476222614520411826641043679975946498995414461433734826833243283982937548348781585881	0.5533218168706510685924952514997849420602124370425848607067500373157253043617577653352665622896265589	-0.1470634392145035629269460123537635736165331009258018306590908211767986151315224799094245598589223256
42	0.03113667387254946313845967421563046877451484241207022298423774981611328072063069920144667137968680648	-0.2103717547802093245529104017055638975048604354286204713598627976469197080966519081810472186642292991	0.01710448266673397209272544080890073302701081800884720927925154881548789841973463154562197055084158871	-0.2407926366925976340782089611734097675049903171780783756912971809797219559336074897676669662364083523	-0.0518841440774331775303405445603791555348881173713227793992596355115284476870153748055514795626571521	0.1097601842828442967224576778748404970519645732181709324866577319916177687736141552498002998526692241	-0.1204742829068984535482782725137096221635063956767406616080565063563995084986640409744347471195712893	0.3457512986078907996118609258978073610325426262000782265967850376967052151471900239329012787154100674	0.2075765128811834048891287565293018341100606488152990955333863874078128059721299464672447826073618429	0.1155083318702160115318168647499114137177233219408948313846570765969978215408501543486587548498984877	-0.2023807734745578294464880448909407364297323511512460588694472118696393498618296242762251732752416536	-0.2660216678423436854790218017291107790519469572255210337466162260411831821717565118661030033743293484	-0.06380446595984157018611716327661895494794141327325229317486103467154198358508761747661672127496504834	-0.04494666257021673989785604183236069987607240436983689011097317062431108927873851876937298298768468809	0.2908656359739084446437181748215723618161467490040523496915690473490569527119083994957517601503435103	-0.2680129476820056875855595633758846886037747033590626231640075344274670208048391367030180519881071114	-0.03560243676673479150544923983246209739977207882461097559406255715820537609104752130885330375679051406	-0.03128378859600327340796968705675213611127706892001493980903229486000969859888807299657347389100411578	-0.2681402411925246464996769944262817364789534577978265297921406946417587188103624870248808645999092457	-0.103215226687191143528184758115847862485044528364762432357904170651318929308838211284768607198397089
43	-0.03611641838883929032119367723599399779761220949577323820182595349589324674929129367497831488788468696	-0.1345981738160641030295014925352945810825487682040754557074006236430977628647808067902123704855759678	-0.02581917576854280233786710898119090427441498883781177397856586535238715253973642614074901768434387277	-0.1390002051205924989885819699245642369873174028630305804048920696765235673549726683687653184465011829	-0.06676859459446781154130007746884173124956052581193819265489398676265471312289082159480012872270899288	0.01838765759228048057832313087789039918019053784759116933528465409003042135127931178271971458818997415	-0.1314785513228211526415358114860750118340947166883643886618881541499935756501101135691476309128976594	0.1956476824097893531649530143321711266247413877341031521500124493902539753461912787952019725009839086	0.2533784171181502759441047929933077142995139210340290760999417355372859299476927409631427621292400531	0.1258947084065776084950381596680802946800112628921981905832613349254445623694653278659824857314730426	0.004453101940967163117537505826277712799779018310664178794721308409176564824439737573167155371391132483	-0.1920691445723319566882114720261461561042725919725234673333909454255408434306261841600415268467696939	0.113114520537318025692198640263678860461125401229099816827574463526628679023976880805538157591279827	-0.05466065844511520170291688690898274957198305127592153423452109932093730464450271911929378580232267721	0.1499456311884962502304608531026100289440976334199702743498222646094340633496165707903297422414087755	-0.0005343530709702321593866863058136265820646428252381220077921455892170191396329056889006119039939559936	-0.04375411067763571803409217438195043444647455638290233409594286241699848339920575222814209042240206445	0.1355316685007727525443754171246592120415825335923660895213032185761474011928099800080285193069512579	-0.06864149920628987028725583587214025538878166332602462903253555026152169766037771014059781139771309686	-0.1238266555159768702246805623552225204165674740214664403401194902588745426998548712403945909117391555
44	0.009071145385588482727090038722301376102564390170610193412680948378164462767322249227540362047281238726	-0.03245078808422194026492883788480838986734403635807732591263184622607329954572575657360350727005103195	0.03390623521991170603945711279919941270143772679979501423708932631414808927251059950925190696469653001	-0.01597158221864353933763076392576543522493698346946446807293533548726708501221760172699993537157081987	-0.08199153886125231183682850546267354266839113540760275972162167575383904752841507380137142412673671491	-0.03587850329637214201617928561443814400463006274558197696496908416838788727151514909073071048661742367	-0.2030201276587338405090140774511215693886426727806275791956336064081514106284901194290065512311505607	0.03201978137700655798215317264009581041522025988540811546381670796540053230874320446317115486548068442	0.2393430038306893858516868980846098277971535346697706947012468369737353476264937897352532650128326684	0.1949065338750084419414552683184939618367883348103853697304863865196801856625223369319635672081522065	0.06532252425884308426949781740722377217168072909624493387375413508701195793895690130762772398687526306	-0.06780141672487964619213247102604187784710664524559007741689535748976292853757593286749969003979828406	0.1739567124996302352231791225784089321997498089597845755517629505995642946390941830489875600773476701	-0.06166610799681694647410292866524262189845467278505327263936299383394293540709206570944604996740366446	0.01128848021607255732897421870346754134380574033473284604844592688259554313332831687265233443455415232	0.07796746522158426355651750089218572323370263560437851580572440733877969005238480611884884678590515425	-0.04746108704412620873169104570165998820079602741565338015767844474710052433838968284534128837679227001	0.189061276203911182045896638086090326758543726852092306050155790475024642560165506173731105244103984	0.02641559119607990430053411602236731872705331618150451228097239302104244782756078141135237265759239717	-0.1493423474179623884701403602581252207127320638166648219829881457556074678498817593767818236709549642
45	0.06054588073169902027643237769829821459246855704071819979365245670274703134880051284426609341820122442	0.03592232719748709871049859069102545647928477327605405393634141951438078845230265565603377978314383962	0.07960060388036110214710222531430394205177759347873890736418760074397148606306761887690054960623894357	0.04817592849461492380634974248825698173611260529927992330220653316870160755131873794133285923470284321	-0.06612994149354140326045787649598553247847276479490781859725822608007261957552918505642955444322421553	-0.02513508087566969965304834200119697764843851492790135637509959532577423458946127414649075216358445147	-0.2231412819932163326193657507685593357066043862150253041120053291299738341973228012546051002701545445	-0.04997840914534327056260789059249130208698316481068026443549005320230622776867626804123060917435294619	0.2159416935988417649657362878633954644966583158829997946551675463031582757824315997753958261120592584	0.2182410074663814245440711082979237901962456410849568086915034517982881903911729791318700344237430091	0.07543901663149090091045644741507919745605778475309233491832818638809100364433116101957187502567994003	0.03469402212538318933858865992876799962953900119080373312763291758614183590958466082439160413509835767	0.1884861964071748886644205376078752660301759594208256342669690245233613891882286439691869470356930277	-0.04412242679565073164953650273145279273422400750952739429180933826138003298670508839996737497345608447	-0.04450804357935304836575440820440121156027136191942326544752045502217048758682885138387511929798395229	0.09123889797307070893652762961214612212247832592450674837457562768264009541214517389422910215921817598	-0.02948611129116735407535199319924875754013834072176202227764708929669311544579453882034055354936163847	0.1992610067643943262882525767482872275332968830323458892985578917710814972376161999997250678051818265	0.06660282418307719421487446650972361724131233374730762919308373215823687892662776275125317619436584946	-0.1343433012442658872727983029068899023784322864778131736526250555350838675403754355077431107814507701
46	0.097511719723786876228674853692933482255235881197064811653897356438526937486970310453784888030415022	0.06687390500567758567006202133712120462809779288206978125685955360131221622413298055843416762846595199	0.1058827835748640035072636063984293937031631211401114021363332424205388584127533558482569529565711833	0.07038087923771803445985812272122490341778057614295267728024677231122526296102069796819700304588964547	-0.03931504351710229467042657947875376724200536843299888568649031631793085212282111368157288693048248007	0.01911667155372974626792974383582723864808686259122721211063295762637341428963866016814019011538464439	-0.2027054916147267960381366180770907743547782695262534976824339327836207595103356285512294953229057546	-0.07292872249736950150912116244066488805686599888051283563614611729786999473505201110075254308333493118	0.1946681590964973617510621792307436833040403851782678585391086066610242317610761845358068304781936311	0.2027002760986054012708455196216303483672595010891986758521305224849455820575266355698249421008373496	0.06793864201842098741117791625003949549932257988041061068264642564583903423000022449922906376949543375	0.1076039681551158171511457967215880849408221991799642466264529100079425363126642102787516144051147768	0.1870089512532724576661830497768465113763999809164249493242608567455619707303700820300030990350363649	-0.01988251727241819046422096784029977583295534058675536968796060767490692103600654074675514236776763419	-0.04507477777383102411824088529279969595578265618985767920937741526464976980250226378680457551968968225	0.08223409987302402942319406900124727569916853862391511999009472601040185332407883914205636624006190438	-0.006901214032375667376437683489831811639555730608298508314190891429417483022734866366456172390519008942	0.1951761964886575704953492271829113448155410689627213512095795314498798173742729909961929654834839391	0.08309074772233993020455241744549320204636324161530935039337127368764909500159939545530661457769102906	-0.1006623175426644055030147419675524696078822312630467655362871056088643618348006254368705440704850989
47	0.1207800060627080015823814102646974199876426645045937787121790099871831722405908520561808138953934259	0.07144533544737038526684078298498720850217782027509150408461086089861206313098230452610209403380769205	0.1196211659460612758174587875351759080147229540217389247029887593376187475281092595390371528403681047	0.06898476776381170214593707004118949331899902961006420952073279747735908364564268316500786360738377926	-0.01620929864914830647315572401477289438984516540959027726863555085274775603888120524931242512561068994	0.07149646469883096225432132759143535381707467272863162704216623307043723657198125253298436919706206528	-0.1628024659898588180784611767252892494601062597869398878760687636608272220181698648918971021953966624	-0.06649781519506092654286472031976343478412443286904891904093605417882401844289169415773443004107133864	0.177933089316623433375776370007161932725786296898711185205692993127522649994917696360025006652654504	0.1663802158485659274485783264899610556584295987035615585982800311841017704921730418879471595694890404	0.05442383267865672306009382989578592122673181837182288166233085861669919070503549618797098362366940195	0.1567314262753930697769416510260697217798489266566517861563672286977747340957745617433829777619210107	0.180951705654234569623776288293105315742829894581908439880060086218180674981071314843022772681985557	-0.001057923846069522311239531650978717856144685220968459253034809565511326297521582984916799750189308389	-0.02124372356988480249326148289590598865702291743079909071557978625437682965343013587362707061856593614	0.06578987822730092422180862049873359068329456659556431332009910364256980373340825605211429776195373038	0.009289606962014395166241250234561982179945047766441467654265437251291963791358429894171060971594850644	0.1875105014756572484117287124475182691751228450978387516484704642558429757954385360202246539283079294	0.08937740109015393951427916932301919543375292083574857505134761081604135117318949141457728944211409231	-0.06627443305403981240586865703537604819460869818646763360573559501910161608347232087963848218878649263
48	0.1344370805723590262028556759794878343929621397849650426091586555217540697515686132685767889862941348	0.05979691051640523829060753309739767092861706801173830902712554434831737917395014473209696060378438944	0.1263446809559037275686876377800181087282164091506345371737001344472178795127102850221554275003608338	0.05514121283728580051516987643499342427970847766470889815593739469975684602692894575957007564357047557	-0.002226339132211573941603398169735590942925659370077951904469081948785842011362776292849389800269184453	0.1178463484672839464411013770317756832489058022063830923393444454382835244563152574342401542601171999	-0.1163572981349959942438826359435437259269506331222168586491203677432659916889462111725355747197441387	-0.05015695280151976185690589991479828866241900903042097008906777487589644030037194608369835629988974162	0.1658698585077354958664456081958658662389195993941557277410773144813139163133480536710003984701287754	0.1211778600074125038980061400304039950058016724659060545892279380030002774147030964618268887044222916	0.0390929876527325902010776493914982491731646952234447749354978151285019881845984388597834932099312072	0.1884427432060595809324750441993859919182363332476376235573273835467038710000838890713284168085324374	0.1747229349489596980466626264343712974673797541343736064851089081596250311918481551143587537509121241	0.008319349999625976733007673495170185753388604634731000810021842327787409036132925780948368371726332528	0.007619020634560089482713860345204988535036650019700428704645804539455242121246572882361292518833564262	0.04718684424075179665454999160836263964403570077837755957445750179525980408238367009340706922909368695	0.01571004198038669857325925351360308052160730465071390752968345803364809100338595274744683918458803625	0.1802907847302674311251648644102574633184370181488535945386512822950172969286139163366923911486350797	0.09136914934790312485342042053027774840338554411518238331305403517771935687227064381696776395557968889	-0.03883488699172853354951800589886263275246808270500368855014600182840023469440412684043002334910427051
49	0.1418298923313928628724778154009869946410834472818496142204150148503592660413797256176915761889603435	0.03893487844257984647122041026762589795766190217452974323265016828691816052409752432537285703963100649	0.1293823823754011312556312659888455200839116041882793767253695678996607255503505548649387248063571614	0.03499793387265232556868161494407311367213920865755417131604901469690635154349275104059144043784962313	0.002775138557076387618026636645197054212121379461111952637288969645934362117514764516587748564307448436	0.1512103818322342231475863573316152948458482869195424943617474472847848095634241070840766357318249835	-0.06917673921018442571812813595206729945809499706669289397774572831905940786012655428158708417455060036	-0.03480340050800280980255901630074634728677394811203004019394743273634435358024691806735657148499810776	0.1581209483829932561627653626715952466133225557844019201540866617378723822514594427397110198492501031	0.07305177104943165032047833675920631970832093368539322868982664759215128627965135226096250720242210689	0.02341205312244159179129852641267297716982327307936051196299382021618813386646477959867196291701683643	0.2073094751883994995686894856562716836645770440010013861950154012922638101208866730364947751115787649	0.1700513674152789501105810299984356865564047759474973756965258363539112895630850341279562712352349918	0.008920303605601718629125608081213563534996721712394904134520496472525484758942083626228852216771654227	0.03101845894392962599776936358510820820876022985145863213858766393367712606547632306078124199759653064	0.02822725456144915767392298629774489571110443882639255783998597800316060301262661800949368075443361044	0.01332131621816167487456264774347118360142879199045369315332819557063531879413848694487771960015482846	0.1750433253430831620708071619685398521267117938030606617637676916508961730313863532446611911334478899	0.09173580215046258668898266992315311369772342943793562609747615906247027102037802613399569004006857459	-0.01942418547386525142620940438950664158178612446511909119559537623164999511999625832073441444443885261
50	0.1450418893890844737345611298360983034347022428962307221024295101689183096746380866404840117769848326	0.01344495077141963178787218101263062613476410919193872300964646627292604881973311668353587975903621954	0.1305178598774983320788241893034839176591070301566156223617510566496437095950753235153244569118849359	0.01194595655560088907481613595239580805440224068141876799849634319331646335260929408005638094480811607	0.00164092232847857850000104780168233064074201328754308183734741022436486669011868901823468708429905912	0.1684718173905649615020821832193775986746584970514044365082031899609375621295519320315859644461479404	-0.02289297368157856472233998564854932592557228496913072450867008543291676100731522029296788982119946883	-0.02597972436578548256942366765848214452647255581345192349757346829354475386128470647212945927449843619	0.1543415945013263844486855777458334586016490826952228919386529717297784842935169584625735715102066501	0.02435473214762608654608636863067644966389011839979175271420533665093552126936464859485514673687700039	0.007786116873499323093309149893480256935426629546661685005472302698119525163190305723005720749334584277	0.2161005143030539846534485243881630994003524781451794773143967761789518204754206535989322919843392503	0.1676031759184179666817579001832321593318727380207989261392291046918305315846210970699876003500676093	0.003652634170495209579629018789157647244185975215716328301562331443281070970817495232138120457050180076	0.04376781190345425848419534432178006350694118306749610902689676897008302191535066684025515795036889909	0.009381905392656992985199942482332335102980849512398048602497168093579610619086534556104654467827458064	0.005111099647394691394573750813783241049401626782207739155156520289457257591085989816171419063940605783	0.1723296103224190234882334224770604806413311142325060361504728652161561062044103199991060838037408587	0.0916838859854035213062647785014424718688147179907328025499990015550833170594747318811119281368461599	-0.005788285389669313686886424786237632742763523437860830535801426970946824582508119366534653751413411355
51	0.1450418893890844737345611298360983034347022428962307221024295101689183096746380866404840117769848326	-0.01344495077141963178787218101263062613476410919193872300964646627292604881973311668353587975903621954	0.1305178598774983320788241893034839176591070301566156223617510566496437095950753235153244569118849359	-0.01194595655560088907481613595239580805440224068141876799849634319331646335260929408005638094480811607	-0.00164092232847857850000104780168233064074201328754308183734741022436486669011868901823468708429905912	0.1684718173905649615020821832193775986746584970514044365082031899609375621295519320315859644461479404	0.02289297368157856472233998564854932592557228496913072450867008543291676100731522029296788982119946883	-0.02597972436578548256942366765848214452647255581345192349757346829354475386128470647212945927449843619	0.1543415945013263844486855777458334586016490826952228919386529717297784842935169584625735715102066501	-0.02435473214762608654608636863067644966389011839979175271420533665093552126936464859485514673687700039	-0.007786116873499323093309149893480256935426629546661685005472302698119525163190305723005720749334584277	0.2161005143030539846534485243881630994003524781451794773143967761789518204754206535989322919843392503	0.1676031759184179666817579001832321593318727380207989261392291046918305315846210970699876003500676093	-0.003652634170495209579629018789157647244185975215716328301562331443281070970817495232138120457050180076	0.04376781190345425848419534432178006350694118306749610902689676897008302191535066684025515795036889909	-0.009381905392656992985199942482332335102980849512398048602497168093579610619086534556104654467827458064	-0.005111099647394691394573750813783241049401626782207739155156520289457257591085989816171419063940605783	0.1723296103224190234882334224770604806413311142325060361504728652161561062044103199991060838037408587	0.0916838859854035213062647785014424718688147179907328025499990015550833170594747318811119281368461599	0.005788285389669313686886424786237632742763523437860830535801426970946824582508119366534653751413411355
52	0.1418298923313928628724778154009869946410834472818496142204150148503592660413797256176915761889603435	-0.03893487844257984647122041026762589795766190217452974323265016828691816052409752432537285703963100649	0.1293823823754011312556312659888455200839116041882793767253695678996607255503505548649387248063571614	-0.03499793387265232556868161494407311367213920865755417131604901469690635154349275104059144043784962313	-0.002775138557076387618026636645197054212121379461111952637288969645934362117514764516587748564307448436	0.1512103818322342231475863573316152948458482869195424943617474472847848095634241070840766357318249835	0.06917673921018442571812813595206729945809499706669289397774572831905940786012655428158708417455060036	-0.03480340050800280980255901630074634728677394811203004019394743273634435358024691806735657148499810776	0.1581209483829932561627653626715952466133225557844019201540866617378723822514594427397110198492501031	-0.07305177104943165032047833675920631970832093368539322868982664759215128627965135226096250720242210689	-0.02341205312244159179129852641267297716982327307936051196299382021618813386646477959867196291701683643	0.2073094751883994995686894856562716836645770440010013861950154012922638101208866730364947751115787649	0.1700513674152789501105810299984356865564047759474973756965258363539112895630850341279562712352349918	-0.008920303605601718629125608081213563534996721712394904134520496472525484758942083626228852216771654227	0.03101845894392962599776936358510820820876022985145863213858766393367712606547632306078124199759653064	-0.02822725456144915767392298629774489571110443882639255783998597800316060301262661800949368075443361044	-0.01332131621816167487456264774347118360142879199045369315332819557063531879413848694487771960015482846	0.1750433253430831620708071619685398521267117938030606617637676916508961730313863532446611911334478899	0.09173580215046258668898266992315311369772342943793562609747615906247027102037802613399569004006857459	0.01942418547386525142620940438950664158178612446511909119559537623164999511999625832073441444443885261
53	0.1344370805723590262028556759794878343929621397849650426091586555217540697515686132685767889862941348	-0.05979691051640523829060753309739767092861706801173830902712554434831737917395014473209696060378438944	0.1263446809559037275686876377800181087282164091506345371737001344472178795127102850221554275003608338	-0.05514121283728580051516987643499342427970847766470889815593739469975684602692894575957007564357047557	0.002226339132211573941603398169735590942925659370077951904469081948785842011362776292849389800269184453	0.1178463484672839464411013770317756832489058022063830923393444454382835244563152574342401542601171999	0.1163572981349959942438826359435437259269506331222168586491203677432659916889462111725355747197441387	-0.05015695280151976185690589991479828866241900903042097008906777487589644030037194608369835629988974162	0.1658698585077354958664456081958658662389195993941557277410773144813139163133480536710003984701287754	-0.1211778600074125038980061400304039950058016724659060545892279380030002774147030964618268887044222916	-0.0390929876527325902010776493914982491731646952234447749354978151285019881845984388597834932099312072	0.1884427432060595809324750441993859919182363332476376235573273835467038710000838890713284168085324374	0.1747229349489596980466626264343712974673797541343736064851089081596250311918481551143587537509121241	-0.008319349999625976733007673495170185753388604634731000810021842327787409036132925780948368371726332528	0.007619020634560089482713860345204988535036650019700428704645804539455242121246572882361292518833564262	-0.04718684424075179665454999160836263964403570077837755957445750179525980408238367009340706922909368695	-0.01571004198038669857325925351360308052160730465071390752968345803364809100338595274744683918458803625	0.1802907847302674311251648644102574633184370181488535945386512822950172969286139163366923911486350797	0.09136914934790312485342042053027774840338554411518238331305403517771935687227064381696776395557968889	0.03883488699172853354951800589886263275246808270500368855014600182840023469440412684043002334910427051
54	0.1207800060627080015823814102646974199876426645045937787121790099871831722405908520561808138953934259	-0.07144533544737038526684078298498720850217782027509150408461086089861206313098230452610209403380769205	0.1196211659460612758174587875351759080147229540217389247029887593376187475281092595390371528403681047	-0.06898476776381170214593707004118949331899902961006420952073279747735908364564268316500786360738377926	0.01620929864914830647315572401477289438984516540959027726863555085274775603888120524931242512561068994	0.07149646469883096225432132759143535381707467272863162704216623307043723657198125253298436919706206528	0.1628024659898588180784611767252892494601062597869398878760687636608272220181698648918971021953966624	-0.06649781519506092654286472031976343478412443286904891904093605417882401844289169415773443004107133864	0.177933089316623433375776370007161932725786296898711185205692993127522649994917696360025006652654504	-0.1663802158485659274485783264899610556584295987035615585982800311841017704921730418879471595694890404	-0.05442383267865672306009382989578592122673181837182288166233085861669919070503549618797098362366940195	0.1567314262753930697769416510260697217798489266566517861563672286977747340957745617433829777619210107	0.180951705654234569623776288293105315742829894581908439880060086218180674981071314843022772681985557	0.001057923846069522311239531650978717856144685220968459253034809565511326297521582984916799750189308389	-0.02124372356988480249326148289590598865702291743079909071557978625437682965343013587362707061856593614	-0.06578987822730092422180862049873359068329456659556431332009910364256980373340825605211429776195373038	-0.009289606962014395166241250234561982179945047766441467654265437251291963791358429894171060971594850644	0.1875105014756572484117287124475182691751228450978387516484704642558429757954385360202246539283079294	0.08937740109015393951427916932301919543375292083574857505134761081604135117318949141457728944211409231	0.06627443305403981240586865703537604819460869818646763360573559501910161608347232087963848218878649263
55	0.097511719723786876228674853692933482255235881197064811653897356438526937486970310453784888030415022	-0.06687390500567758567006202133712120462809779288206978125685955360131221622413298055843416762846595199	0.1058827835748640035072636063984293937031631211401114021363332424205388584127533558482569529565711833	-0.07038087923771803445985812272122490341778057614295267728024677231122526296102069796819700304588964547	0.03931504351710229467042657947875376724200536843299888568649031631793085212282111368157288693048248007	0.01911667155372974626792974383582723864808686259122721211063295762637341428963866016814019011538464439	0.2027054916147267960381366180770907743547782695262534976824339327836207595103356285512294953229057546	-0.07292872249736950150912116244066488805686599888051283563614611729786999473505201110075254308333493118	0.1946681590964973617510621792307436833040403851782678585391086066610242317610761845358068304781936311	-0.2027002760986054012708455196216303483672595010891986758521305224849455820575266355698249421008373496	-0.06793864201842098741117791625003949549932257988041061068264642564583903423000022449922906376949543375	0.1076039681551158171511457967215880849408221991799642466264529100079425363126642102787516144051147768	0.1870089512532724576661830497768465113763999809164249493242608567455619707303700820300030990350363649	0.01988251727241819046422096784029977583295534058675536968796060767490692103600654074675514236776763419	-0.04507477777383102411824088529279969595578265618985767920937741526464976980250226378680457551968968225	-0.08223409987302402942319406900124727569916853862391511999009472601040185332407883914205636624006190438	0.006901214032375667376437683489831811639555730608298508314190891429417483022734866366456172390519008942	0.1951761964886575704953492271829113448155410689627213512095795314498798173742729909961929654834839391	0.08309074772233993020455241744549320204636324161530935039337127368764909500159939545530661457769102906	0.1006623175426644055030147419675524696078822312630467655362871056088643618348006254368705440704850989
56	0.06054588073169902027643237769829821459246855704071819979365245670274703134880051284426609341820122442	-0.03592232719748709871049859069102545647928477327605405393634141951438078845230265565603377978314383962	0.07960060388036110214710222531430394205177759347873890736418760074397148606306761887690054960623894357	-0.04817592849461492380634974248825698173611260529927992330220653316870160755131873794133285923470284321	0.06612994149354140326045787649598553247847276479490781859725822608007261957552918505642955444322421553	-0.02513508087566969965304834200119697764843851492790135637509959532577423458946127414649075216358445147	0.2231412819932163326193657507685593357066043862150253041120053291299738341973228012546051002701545445	-0.04997840914534327056260789059249130208698316481068026443549005320230622776867626804123060917435294619	0.2159416935988417649657362878633954644966583158829997946551675463031582757824315997753958261120592584	-0.2182410074663814245440711082979237901962456410849568086915034517982881903911729791318700344237430091	-0.07543901663149090091045644741507919745605778475309233491832818638809100364433116101957187502567994003	0.03469402212538318933858865992876799962953900119080373312763291758614183590958466082439160413509835767	0.1884861964071748886644205376078752660301759594208256342669690245233613891882286439691869470356930277	0.04412242679565073164953650273145279273422400750952739429180933826138003298670508839996737497345608447	-0.04450804357935304836575440820440121156027136191942326544752045502217048758682885138387511929798395229	-0.09123889797307070893652762961214612212247832592450674837457562768264009541214517389422910215921817598	0.02948611129116735407535199319924875754013834072176202227764708929669311544579453882034055354936163847	0.1992610067643943262882525767482872275332968830323458892985578917710814972376161999997250678051818265	0.06660282418307719421487446650972361724131233374730762919308373215823687892662776275125317619436584946	0.1343433012442658872727983029068899023784322864778131736526250555350838675403754355077431107814507701
57	0.009071145385588482727090038722301376102564390170610193412680948378164462767322249227540362047281238726	0.03245078808422194026492883788480838986734403635807732591263184622607329954572575657360350727005103195	0.03390623521991170603945711279919941270143772679979501423708932631414808927251059950925190696469653001	0.01597158221864353933763076392576543522493698346946446807293533548726708501221760172699993537157081987	0.08199153886125231183682850546267354266839113540760275972162167575383904752841507380137142412673671491	-0.03587850329637214201617928561443814400463006274558197696496908416838788727151514909073071048661742367	0.2030201276587338405090140774511215693886426727806275791956336064081514106284901194290065512311505607	0.03201978137700655798215317264009581041522025988540811546381670796540053230874320446317115486548068442	0.2393430038306893858516868980846098277971535346697706947012468369737353476264937897352532650128326684	-0.1949065338750084419414552683184939618367883348103853697304863865196801856625223369319635672081522065	-0.06532252425884308426949781740722377217168072909624493387375413508701195793895690130762772398687526306	-0.06780141672487964619213247102604187784710664524559007741689535748976292853757593286749969003979828406	0.1739567124996302352231791225784089321997498089597845755517629505995642946390941830489875600773476701	0.06166610799681694647410292866524262189845467278505327263936299383394293540709206570944604996740366446	0.01128848021607255732897421870346754134380574033473284604844592688259554313332831687265233443455415232	-0.07796746522158426355651750089218572323370263560437851580572440733877969005238480611884884678590515425	0.04746108704412620873169104570165998820079602741565338015767844474710052433838968284534128837679227001	0.189061276203911182045896638086090326758543726852092306050155790475024642560165506173731105244103984	0.02641559119607990430053411602236731872705331618150451228097239302104244782756078141135237265759239717	0.1493423474179623884701403602581252207127320638166648219829881457556074678498817593767818236709549642
58	-0.03611641838883929032119367723599399779761220949577323820182595349589324674929129367497831488788468696	0.1345981738160641030295014925352945810825487682040754557074006236430977628647808067902123704855759678	-0.02581917576854280233786710898119090427441498883781177397856586535238715253973642614074901768434387277	0.1390002051205924989885819699245642369873174028630305804048920696765235673549726683687653184465011829	0.06676859459446781154130007746884173124956052581193819265489398676265471312289082159480012872270899288	0.01838765759228048057832313087789039918019053784759116933528465409003042135127931178271971458818997415	0.1314785513228211526415358114860750118340947166883643886618881541499935756501101135691476309128976594	0.1956476824097893531649530143321711266247413877341031521500124493902539753461912787952019725009839086	0.2533784171181502759441047929933077142995139210340290760999417355372859299476927409631427621292400531	-0.1258947084065776084950381596680802946800112628921981905832613349254445623694653278659824857314730426	-0.004453101940967163117537505826277712799779018310664178794721308409176564824439737573167155371391132483	-0.1920691445723319566882114720261461561042725919725234673333909454255408434306261841600415268467696939	0.113114520537318025692198640263678860461125401229099816827574463526628679023976880805538157591279827	0.05466065844511520170291688690898274957198305127592153423452109932093730464450271911929378580232267721	0.1499456311884962502304608531026100289440976334199702743498222646094340633496165707903297422414087755	0.0005343530709702321593866863058136265820646428252381220077921455892170191396329056889006119039939559936	0.04375411067763571803409217438195043444647455638290233409594286241699848339920575222814209042240206445	0.1355316685007727525443754171246592120415825335923660895213032185761474011928099800080285193069512579	-0.06864149920628987028725583587214025538878166332602462903253555026152169766037771014059781139771309686	0.1238266555159768702246805623552225204165674740214664403401194902588745426998548712403945909117391555
59	0.03113667387254946313845967421563046877451484241207022298423774981611328072063069920144667137968680648	0.2103717547802093245529104017055638975048604354286204713598627976469197080966519081810472186642292991	0.01710448266673397209272544080890073302701081800884720927925154881548789841973463154562197055084158871	0.2407926366925976340782089611734097675049903171780783756912971809797219559336074897676669662364083523	0.0518841440774331775303405445603791555348881173713227793992596355115284476870153748055514795626571521	0.1097601842828442967224576778748404970519645732181709324866577319916177687736141552498002998526692241	0.1204742829068984535482782725137096221635063956767406616080565063563995084986640409744347471195712893	0.3457512986078907996118609258978073610325426262000782265967850376967052151471900239329012787154100674	0.2075765128811834048891287565293018341100606488152990955333863874078128059721299464672447826073618429	-0.1155083318702160115318168647499114137177233219408948313846570765969978215408501543486587548498984877	0.2023807734745578294464880448909407364297323511512460588694472118696393498618296242762251732752416536	-0.2660216678423436854790218017291107790519469572255210337466162260411831821717565118661030033743293484	-0.06380446595984157018611716327661895494794141327325229317486103467154198358508761747661672127496504834	0.04494666257021673989785604183236069987607240436983689011097317062431108927873851876937298298768468809	0.2908656359739084446437181748215723618161467490040523496915690473490569527119083994957517601503435103	0.2680129476820056875855595633758846886037747033590626231640075344274670208048391367030180519881071114	0.03560243676673479150544923983246209739977207882461097559406255715820537609104752130885330375679051406	-0.03128378859600327340796968705675213611127706892001493980903229486000969859888807299657347389100411578	-0.2681402411925246464996769944262817364789534577978265297921406946417587188103624870248808645999092457	0.103215226687191143528184758115847862485044528364762432357904170651318929308838211284768607198397089
60	0.484449238137355902496192581464910775064948542466450631343797116752039384680778278362159114474674696	0.4234121273397311546887632910452546602718737196611847437404308738186260896480358437052136199372579833	0.5098020671631520173741919959035191856991436473861408129385397668264524756982443971647804128393173302	0.4487405375785890107840245159473498816780640560752335458128540422637566325225919119490799195170697124	0.1100638130967831280690150649277191997716874685847211089209463568850988553441311898789111899214648876	0.1315135743520214051047115624904734308943755138418345963442014524678811633585350942906535275808875396	0.315983464305581793700522194414232608577722855297974865325755041685290785904597723450021632371298202	0.3204187229471149823282836867861519390750077195574903441618787138090409711371650581595677067526782607	-0.1194747771467522873326384343026558070516609774040784988026079322514055218736853484029268837912243046	-0.2924227256014274417096361008006579693625405482262721988374872845199147993466467899584968541367596627	0.3273163139033011072522615388684529733842917366396798390276724803441581922814233998815711165173308961	-0.2155092269212877075062140601366040709627097844777308581629227680131872395818282654412587658308077039	0.3437464354995566121040716400286768527582449832481788578736697505410167212191753982459959394784556445	0.07465663863944196499222384101387526114710729694939911301418552914959260188589718953661242304959076496	0.2829778580548574312414759605476913319177134373331428798703598494759900230552207685181999338880451954	0.3419324259131646013162645314921503779047606010048574095852848896366953094101857323032558557780141226	0.06086589135946395607535012800113543206260309957106154593244079983764124544121349825160638006008410507	0.2972548526003865476222614520411826641043679975946498995414461433734826833243283982937548348781585881	0.5533218168706510685924952514997849420602124370425848607067500373157253043617577653352665622896265589	0.1470634392145035629269460123537635736165331009258018306590908211767986151315224799094245598589223256
71	0.3320896798289470491123885034155148953899893944164084228648646968268601824661384281560000385211957752	0.3865194831692452410402542010412688008141788761159988045174339141835412307247791620159553531443668011	0.2867012505530205644817077464929613201485962928861820041805251406752845466328776883578628994954750468	0.3294751219783377023546828412669694039602554230281950523214731119765186940054521163806316728520762677	-0.2355689068327148034135320204410835662377209668518003006731903204788687632715209044942540038364860047	-0.2797699867806298940220463232586449724586379684639562831431317109358194346772066449766792082154853985	-0.1434615836627863796226521020246267545710768253705561363766313987249142349478877378350593465307996871	-0.1807123417377898021207294262908329162287282578917242903332150235106949384876017026557309390736218782	-0.1979737431133168723287810013244093174372019596321765157679821117380732130103724360714319451138896831	0.09114235247824411599006583893503904596954442035940415468989576714308557003103981417907124691567140663	-0.292536251896528769459344111405863108562046127136316749915167848810800595385059946514839244206402618	-0.09255111912322436052571912691012625806528910851738369423362766161030394829590657220777683346169099328	-0.1015548538931084648952424399597924677793671340405378173402281961667110126897552225855359959516834396	-0.2126846880816458380042644763118556542481465002309262042190424065652372736655487849628759752166445607	-0.2357471203610691039423194238873567210347814538247136020423999162799000553335903423089033634460084749	-0.2560882477222202197865124102870963116057471300094564453248221167664739038805045146780916311619128993	-0.2047777656176712458987495425269645289608443058557695851981840756551747525003877327859522609405859812	-0.1178774992783260018598338055845112071762263331419011087726592169436675667019719806413639175935931669	0.0208258404605912705606303082124259406456707610126181503798497881186644061391607217399236573014719243	-0.2475758482999598015412047848795390844568534283322866609723194786406657825582042614085708502601408957
72	0.2247346732067465141742630446153537432480888967374798879144202101999726162578554657391575509199955231	0.008386668776787205691270730808587883956103320726840619809304928496521186188944999623581150080781663976	0.2414330704285685116079849582805771969389827262891977585306424377009961194997051209287768054217561028	-0.03127055674912208901911657867948448895539950445366302312236603685092097565761171977645716143964720395	-0.1817156634484193077678765876739526175318666175784346233578391010471059592488657232229100596270957734	-0.2294346216193501153741878228639558596002786829518436185198064167703711270834376054453379234418190735	-0.06240577178558388516775039133135438623226733640303349153994733450182775539122465147366299775230484957	-0.202341618722062042075312808348677213167062533870444070702202879306739238264209041323748208754071655	0.001993250350153275337440539949685294613292407470484071095799885972091820489817046892313211123215474295	0.01875761008048967188124597927097897392965772540238867966268196608441480777964680183302367902018592159	0.4358161883706483363232273476748147600193912756959852325614050797263470221586425248380413888453423518	-0.04804610551221974654219235617220189547909893299411970972073475866781800057007069252277439385585449456	-0.07776127290725893867187458717907533913349447489397542048583172381777059170319343217217835494214303709	-0.1665012870737633372221229883162186436535463366695547681088478528358196161948522411565235732071572057	-0.2305983318231880511292121952983802102630102605437809811029241562263499939597929294097299550295171502	0.4025414364824765235996903229180783783663454522573889923487254352211191651688435573692664595621966361	-0.1642317561718019268365710859137860316772988930711114659347538146588773765184562016386019155260141754	-0.07046888731844794041421596390895830033133390128628183902206665949637440976767302290783380743924771371	-0.1248853567062559659071902980094084498979620366695096335763374674611854425848636829391146363860210104	-0.1681161946308010488658958990337852202537803906997445343218325097094373306357507248534395224115434897
73	0.01093447552259425979245466073764122885921082348948157211687917380713176854815201885053147375689028474	0.1529625673216478730293444734077017169608355413777862646400993146372481033062250455778447439023484977	-0.03974590899455043049702202733580421726589615689758899594654743779679652294435709005083049640751586996	0.2052744236313308234666936151270558553737746319253717088362652048884334495662884706793002178024986856	-0.2134331262406963883422897611393766097802690463878511443493387891052064937382445113889511258094336059	-0.09021892298156040689628938072917635741955107002749825504974242694296162472483033915160719730280555597	-0.2599699614812640010820376480249102731766320410910045651640984055707967745804552565117410798798200981	0.09488632024653900010554699060313437604919705569517794927565358429114079226259714248353254866804906391	0.09473371357602497073954591572660399909785524976703915873842738945052868213705998714708788638540587841	0.2065775991267289714360466996493567581060239808775586792371205152533322535597735027098332380196603064	0.2079278562073287511193287174778792147895561245858364802364538087188648729185203551241547564852640502	-0.2182540386682819766503510941688377886093091670284954179658721728129188740040557853947008489971430783	0.07780184468837658041394364781852148628542149242139479979381905640272556878477419819150354122177327187	-0.1934910225641373157001241727450388362796916195163126121942596041274586950014626939511572785396047897	0.03891173751467294434004512788995742297175300458384196254369080808603433287556903172186313915476085719	0.202799259512419223753506015398661828662002787691706478614219466785895975287149279116350985780011815	-0.1828375497416769693805857790194661312577904845292523058888967073453966924008483054582641100889011266	0.08297070486580224530550855000966402636236447660470210115620478509698762455769776296834561198131604425	0.02973259107744773331867402646891759633122267458792858923503112500228441036127142335182193770309946671	-0.2379546620172903457821990978849371772756068594492266625681731661857957017834153561407661124107360326
74	-0.04807411348824472518883880005136143162742063714434293417989954922677377641803144586159075113664086926	0.1612082523709472942669111926224497826089955369433122604632640402487140427505344783885959994967233448	-0.06042278895262679685710450515225708141089640110233552535505976789055582375102551514263880830700449909	0.1583381489669069557547770307497793068429162896504401452510657411970871596082748877555822334356826098	-0.1160982226392990536398661983352329660383841117228651997322902372133891036228897101176650536674304239	-0.1422678980268787994872545723911480856491789827360228060885136100541834638059258830612222107842821834	-0.1496379603214353627219481680588650966965577043466348011142395149139129642206359377254165733959718939	0.05121332146131721399774233935470278906101402006018030077768835693314588967559989664720088582916046863	0.1159199862079430548418620163894006086428552095256085358747259769335904617567924376785007476886252068	0.1159081039925987055901284593784258149599438252074972498338204784759362305510979637260260725234280302	0.08780304403465650987683763214614005709712422196938127910588236205238001400744958647493157873803072865	-0.2209107871768482662410056953862725212315988609632384601219207063690075216189747709181785253900116822	0.1265731118565825539439157891257051059828024263984335128015666002689259478126159610345722647394076929	-0.1147335489084639844297472480032215052325298911509297808957508753725171768484220989459055512958992125	-0.01306318501123411473337900159375167974160720813850220414820332146969806390102105966815268726745181118	0.09056249923393924295288524823392276020246788953561987483159067135968939304914725314667858652200292798	-0.1098754561424053438930968984698202726929971454576999666053602659366406533367209058498700563889175168	0.1300597816954130876437137215628596881100505460566584051935134624346906518203050665956619752890691283	0.07902247221523601499831110838566276094538292052694784261703175033307194316183077610017780058354119835	-0.1289537983438283588635315102886097484506063424958496748466259641830671397594071458952872559599312589
75	-0.04348577077254449575404229624105455720785612668087653305005763544266920807564900843932443412218269825	0.11163938705569992174152080398603538404757007055132851875650297806295327549438563007185723525123575	-0.03562970999967678947905845769625783976256384868735378727999902897992045876039518830334124183425615209	0.08564437762304980691331225396120355117376169088444800169940736906445567937380893551346296683874536507	-0.04701708633271574728647549628385749974544664246116357358504924242344344547787141262900966458769128364	-0.195703856802564321198772353625082862037096513920971196214973462583297560184213153639041053858101614	-0.0210207579524707893435059594293000249162247213191449780142874738291530171546010828230118665451962089	-0.04077875232496798448685282291520434337814996362489274729951145589003728446243861515740541600210013199	0.1141454070669384109175512852076815365155376768705760197081020083504814260770716815804709285637805962	0.001277451975134294810488812733429679846555597054609743908110994320435120172889378796400324277828235302	0.02938934971515931125266508493430853886090907346211597153006577492612940834194386850315798262910390263	-0.1741638551196493524627977337576707903684125133561177128295120192060527845989985689275846009203150687	0.1352029055760300236638732335245805744941827576547511748639694256557215482279158917825075341711392012	-0.06103805042710438181374854152765916557578390146780425143037682611912496244601378655453112115492427203	-0.101164924390784299663003392650041339967228286988981536732644046138830105888739017763363873086359427	0.03356889551849939895105075256600149143979513984624139249613356718441935839835692261241708466536415042	-0.06253997201200467487820947997889709721667847677562697583102817092168596783285245932939148967047433551	0.1376802527946185390318663061345031347914789640061842211296523011927132390701228918253515769842406293	0.09018425995098259327505278860437358142135208062226032075550707877148905048461664312939317067904798854	-0.04130260481394957922245873404247361236442234329218394972694795575860393818717310926288172825117910262
76	-0.02396688544445510975974986122989192529102003675337220403647573821187156346204503179304912223876522963	0.05868020677927570149322396667732601605771079412390617238847255177248135666626580940699361151280830076	-0.01075447227338153687891378704500044032174423608401087209907507863547304532933711294990514535163478328	0.03133758876987483264564477742522010703667063407203952129481457128314836146875417244156279108784324927	-0.02147591078134376276431815869706758925761897230131700416560441987054297601750960630960969612965683262	-0.2165632717018515674274836145900662124632501374167062034999408043795296902753575075618316486043357451	0.06292161145565791944782693692014674102309207565484378393952275459842632571249937757394565066492830849	-0.1061002218494191354225949060953442403511996941005547621074253999392035216931403352516738316729573879	0.1052582598226039234484578338493059628045587993665414510199683907794555186309199836149908717857894117	-0.07787596834596666878078437954269413547605990238398420112024290306620921833169444700353949839417608078	0.0006099549929812946001565222631122131003010468954913846562148162149770486749369638824581384370523467529	-0.1229545906624264553327158431683747908678785281404853246011765677892871782011067615322578786652799686	0.1294180927923274158889578787507994590857197500417327028671796608130946799041547725934116845959781117	-0.04391090202624838442326773302709873597939735662856501189884773491770721418296452558944225892010967694	-0.1576095132050200029145503558483167535640316312311733818605749959177870240732145477499265669805925042	0.004404141055949935281008846861092353556115317604947836834152131098632069702732213270771749763486984935	-0.049470461929740801168208813430824912164881283353208482950619176952973394474444270013169410960302457	0.1312736403611900377374396284262995776228081204535800038268057974764698691618119606802933509802418954	0.08801382160364237064360408469345361730559579516796737819262178601861683982856527557629255596054875691	-0.00175286623439875926272234130324135321089486020698818735637736326370749865474092229781220718708616416
77	-0.005175220505903331510205315255325964401653740614668558626732496232621776579459163133777452333629477466	0.01726132809926290886596683318722270540346910140801693421790754467567187724668636872430830472389038667	0.007028115501966421440627100491523632711082420735002753779133394882422174182310784036776478506677342676	-0.00364074669609634724439697269549752753845855995939409499684817236344311072297499227563427039971507358	-0.02485212361142285902053472596342970352406825782384706917077318343246347107496620704382481519008408965	-0.2112656617487105556728512803645550252880466377257062964173664929120984335566400304994283726189705527	0.1052444641819672166285732716171202115710338477642332935059493377570422686097604862248849923739780395	-0.1394563597100062953573502942262264838195731579601140327864678600586456125897773309513963743221426521	0.09470962384391995335467094736006140935307514338943738927873787800718597242259234005703564238759764352	-0.1214683166797763390796223663803823306276641125213722146441021768832673354520337646679275539829422438	-0.01354947784109781988347061065177649513120315158883610843991195473916257291281739842833427995011596005	-0.07942330670915322117976777561198249995044698852665730950475767830779644642878512654742424499005658538	0.1188651414029537246227550781506773794411369386380428278765088611746281023523475208474399486806083396	-0.05042065751916049243258949051763830576361818124659792200824168741068518970054339023297567674242752741	-0.1808120020056578098869035692222297386024876744806947666895944570348862316191764398952319222331741389	-0.01053239189504315639901090876463461298100029874333591166515407441084642689066085391486468551179713799	-0.05795973986374482573145088799640320392514329080244855493262255654463801829535202157301260371972058264	0.1203161305263856669448842602329391360625614210745928563293014529582672975278460270722574143279587941	0.0813740922527333902515732948794844714099400928121660821982908980455047532855869061215894471952264085	0.003390730283384480778544115360291487117845529183586974544238962680227614974096309022417015644651513721
78	0.009183431225851742092182624730304866722421778049688841171565526063847683485148554646618026923129093746	-0.01157207343799537407749172035637562619402301835283213959344989581836178418620550106344948977672468309	0.01837292414541438114005456229245338804465340326308349631766985090346725096168455770776429381629587368	-0.02467431953855828806626071390061494870966549071095761499631800388399450281218406417958362167433377496	-0.0430087068994382551060581489605966364308437456069817342958369571066877836236844877882588740385617504	-0.1907048120706438668917545993442900622113062722903859147061942671046025545050760538677365404116352539	0.1195315946397520056925241080831369270489847449568500929192269250299290068003629450544095446593246242	-0.1496581385200297579877850913054541649336460573934551482195076309576528760186531028686891981298365624	0.0844223476209084837583729250141412836265593051461879495848457546114252651466939440539957869128959586	-0.1400313995495615519408940413431889038475347999287502279448028080762577508229423753067858093626935691	-0.0202129133608811140006167520875187477002159458488021162823997790832373060006389286954761145635279564	-0.04530003430025708933067612598873245728115680935590012229949898563947088734531062066621445326886387636	0.1072820262369435288040772105200627641343269102623173544800278547682806800846945173001274010365783262	-0.06848290374612788201026899659090835860696075808439534202080801332767693544211584776328832272130050022	-0.18124992420574760509088864565040217445518152316872707366228898161459748648331251254381804160222782	-0.01794742616549786272632400891961293559664282329702577576393397449589693763805005039752427287423638508	-0.0766149028494855338836073649817848607318486386006235672439329682292239597215311237145001407085858847	0.1084553141381961080463547227074748515992174131330578639441033258838116234065626954441799589746858208	0.07359285747265578951524498533631081391614808509061510832912514607752227662085050423438017463418760148	-0.01041831796719527982872722084564006321005641927239776508389422507068295503870453017608264014885708498
79	0.01908431292957565338497928672374233071727099748651593496330484526206498851101444311217185686747898807	-0.03029486023990563071725927044061846894552146523922803215397354307291917327036735264102357443727848973	0.02505734470231452429169892149579040995185811199053443204186985354932749805645815626219453078114190812	-0.03653755120457622179689371163900041126292961980499791555525362414551477252937614224568296608896058994	-0.06671197381142558530144787058171978305176884269937524515090275808936961553047895104351384878451833468	-0.1630373687343801454664680889305646639020027922332750204917705731875573559278228525220061189941445485	0.1172176873823924435056677603749424350908693428943702961206144733954772866304264000762124039132079597	-0.1455737577256758251947005894723612387142539109984215994312954065334043248436044596982266693366335938	0.07502964870571913271483344769705277880862559648143729076028107534683191322763481730845781297462065016	-0.1430173328125099119817689303676576543290913695848282447225124394354766041923400907831780737524705318	-0.02291874740469437157007746401903411635943073244808795218695592633254765411355414931133340788685289408	-0.01945332616208229450117040809817083948717930338154596628908410172278110366910502533874470470095930723	0.09611275039140754695862868024166893123262403312504221861660869390194126669941154820041355099412046841	-0.09034316419740936225328212380271818050568056189865170268195015143391543083712400431257840781806123273	-0.1684541581210348433927123581539404138352810418712074560881187074009422575853861429216186093777526568	-0.02127474657183250615616388707772799624532303905047076402537048129429834700215682850562990179177240184	-0.09825101526931209707883338925441628282742811102173862372775967391753788673747593751283725513218268607	0.09708616074097877674841515973795965277895205411511198915532528321302304803648668370536314043203075243	0.06593907092889702978006473050755644317074017491610559283017719858993811219193043940883971857382287018	-0.0325572442584127231778454884256852135476927774386763615477415735080357057408945679738093851514856671
80	0.02540901864591877918730914188064042540590400340414058491424232687117234887594828487515366541023276764	-0.04166814517200796243122719890571878759324120554991719355852313642400500046087750043362844273013892696	0.02859639434271967024620181793515431107721969202413424734111653061752947397403705013356182031301696494	-0.0425638361761409179851752728225409866164353512330797213253527614458220118565751304013550417275026595	-0.09069764046111749480183789678030332453147364367445531425836873252851194497521038507351503917234976358	-0.1333550188268155275859983501239370580123664674048096647497550723865918977642952027519537170696991738	0.1060400785303494214695781711298696674242771258241525240743060660887017814968302757465893879967367717	-0.1336037906361994000616673281884770214717649861292596962972301219107643480767354464099982496347482271	0.06667445085058809797616460796992868493095366019130581482559945259241119545390905433945384456169879346	-0.1370461010120842677753722773904904247871728601765143525245401018412494592844758894158825969689096892	-0.02350220431875239040511379676286998285062343587416106688090116218531891020866136269104812981165932076	-0.0002399177206756357146324464889722141091616040744528438663244651761473050320055790119902028739220418823	0.08586808062089538571177716679062441345127684572304996542381309731723031698712363516975256581779051979	-0.1116665244297647432436402904075368291812612838092811909599811744494456888192797673184952648516777879	-0.1490194804055187028088982941871900467130577205624665873727890082305828624376998362691135078466451076	-0.0223423865560006867667614914332078852620617406172875738525426798199687549955253634315415123865139199	-0.1189156484693950282605654686604825902789203381879870584781759417985167968218638620417721664583075503	0.08669165084379578733617735588724600166491350349764142477964354604478233387085609546137335646814352469	0.05886916133048584052909438080037629153644442403587565275509842035331489646482897849995992884459868811	-0.05672123342007317405265888233840629294078440058386389611513610385565017177022460601270477604365581567
81	0.02908981035699265065503270026528032596452115244754498098336904735511716451576885290484429266402313642	-0.04793025618013040376260960048338870603088445452204153256727399767659311321868359903260150267228109813	0.03007346619546207747310782923119918980397951953455862689384750573307499159230203905280358266990184002	-0.04493116768186830203923434290072179534687622908320299427932839747272318219049016882461472872384759123	-0.1122421917047300333664248153345185066276328374900719959735570890915634352540296209245666512646583806	-0.1045570236591713883438855630379987967402733156710584638318729676447806635513684270284586864595789733	0.09081886323462368842229177939615604338754519003014760416785629036580618481144155194589494549412006708	-0.1178949445795129031043549762059543054944226561736988993426629172204557573851526236172643015904727578	0.05931515397026737951529326406628398329893596701572392311384873484372638312991962699640646468078128161	-0.1263719137448275528694622879998281251402508579142210601855107283497670847752904282679722708484916012	-0.02294926948584759337950942281053868231940568126738369031654362290985359763296941818286292883490238262	0.01382725474359432645806341133272406877635595140000182790108215889779045504913936512868136692745016764	0.07667093628217668710728963316655230492917922457478336441616802768758426553474601965975807957073066837	-0.1302772072698123900270932008240777824188434381961619296410427988039418265630436189679324483512062896	-0.1270774205906358749274522064086589751137128349479403233561720862400206666406134607872263579134741672	-0.0221562952269419164227450294741139804853712360581804375184813293273913682772548274957381261570848418	-0.1366704312573506771029816789543842149958215321121917291812784337586660271579425566893661178587513653	0.07737822608234877285477619361788052565429448690812310373262652809030040174608416184950671878214519455	0.05250824629548317635709826378555766398223913561990033035148615732080169949229138844463445054954018981	-0.07948325972979676988567616878221458596957989429065371402528787400237919900177991595667708870264882437
82	0.03088926660724431016645869084119997631940394332337719443631342893728902213564865719114292313525953414	-0.05072202286243120141722009672766010786120262145857643808196293897882992121186744936422531630425472517	0.03022092033783491559340017061322661266846803981673479473000394774299270803034623323353920430233477276	-0.04503286527919798016738204394258303697565166723820237466842593582946636053248774364098987028996805781	-0.1301142849966952372809991887295436875112169902568953153952279428658454907322467007045300666913736205	-0.07815753636685030468706334599917812718526148374415532494736840170530899052158225390924747312145163344	0.0744161068545651334484384910070929427836474704799467870926985781200792437564471624203430204847059783	-0.1009885456304123845262121377094094433131495199284586998909151313917487554093930480399638242912321179	0.0528476293256878502980058618868178023925380282372854311167198163943363995660248428970464257426783224	-0.1136126131837679080101363639374238456661468583327353750880255660760437138771517851834753195286949862	-0.02180381131373782039067221030915847660882930414174489447915830316533781339795553917069823366217268612	0.02394089522347036503577833148996420688668567512138809108390669053609104807267911941373799521135588091	0.06848574031211956103612754077058059136625448425133112413441786410918348076836153417378346123780751991	-0.1452512716018336511219412839837323462336210578296267905969776012749795823605958364020390117271988221	-0.1050680416198058180155229338683108451296350203913932752831363959994776987652102712917860679742358541	-0.02128451906360433164267474240932214180583463825532322621391171560450111018840244769622200524724943232	-0.1507320955875387934767220229815208849210956035351109853853459987832383337162690682104623220755515168	0.06910011196902464944391740882170876841307974885829418356523466635302565128566184505987254328616259814	0.04684692018391667545134595706163795893019372818598979018998820657575618672955031473919565400671640439	-0.09915659921669856383415200207108254891226155738348523138660232287874842137878292540572758156887081953
83	0.03137872048589573799616494920065073332970902629830674719207024050209304764256543869009615481913555706	-0.05119688883543701273381898624044192842647086110723074666698414358752497712336696405926943322057813484	0.02952374225640242531253941338817082837718045956030605587932441502475206969160277346988815685331923255	-0.04375517612837114837376002783018041589710542430069061788788295924960321270191141337517162732286077321	-0.1439163449043499179487443292486203323791745743679982051602527921740265612330188087594856701713992351	-0.05484303164997493208458878806470951107925507423366150995017886272768741718142640011579041730577601916	0.05845733019141140499882676155199635380645826317614727326831716720427419428632408967628008390963362629	-0.08437422097066949467914404629674169570503642535136866948844669723849490106020438077482729021208889485	0.04715444595902338232557310286711232919783950256293736044991104618314830042218283133361370466207345977	-0.1003273757975583118600607260863404623654100107669397015382332857135934766843031600732317711054436355	-0.02037102566389815842974413694845013251776240154345960900712715423565849809493979038401590430482273172	0.0310171562419607526924915997711274247392566910568534895134423462907592572747176302217950977363258349	0.06121776647344205816709585063705232265830420643437673881334709716284113654116935998708942099479613894	-0.1563533355146621354761144831302505422777978615814463006335978052113728625850298860876587112937806043	-0.0843515310630378818132196116069089781614665358056883606084251231394556234512897403877947668368549814	-0.02005372303118379012227697292293707745946851035375294008398409448425442526104810775178067985496979571	-0.1609450457348557253398745582145816457249910673413189692362055648632443847836355697458140376803432079	0.06175602107723252878059165065679697180543050157517089062078851715418819845020362506143335751985693933	0.04182480621908657161607619524775287925365882744289880238947373422163535162015168476390077984168598619	-0.1150559230083934227102887168603934003253464883370583019096957793838641906822538893939061745087598834
84	0.03097012884420758161170744325305511199547060539611538311879431852115838593511482816712878620177401823	-0.05015002086879897362185021422713445874373325924562290558748084510922886472558451147598433125036257937	0.02830069915580000093685781090001917871868316160213766668204834463614035786573944367550900865037279422	-0.04166136562643332117120008390179603224247608770169964435201603915019343232912253822795024562482832937	-0.1536950025745423454643244171129219494269428031133055544116663258009732034847350850570889975209189405	-0.03482339076543448479932677046258877085123707129030043821487680882040279119328674751097948127508027648	0.04380990637857407758896943455028352762977641445079216232087609531534227866355840598835408676461863381	-0.06887803176118556572020245763905691178178032989991596706721578171369929933828501371427568857629261648	0.04212406168620535194324329521716645868798836520252594966333333102419686733362023477793635571068516945	-0.08741044657270322851043571081349768767792096532470590827869579961368351952152830619489767262386984771	-0.0188233868682340666104232912721644102513599349732520018808051058981498186688042304489516887982928827	0.03574924375904813423829912609273848127303449233675501817902009091149371345532780973447079507551490208	0.05475648134755799742318013944773292603039994290620688772055686999789114070319990028252536903894789068	-0.1637065634831617182633057341265860036579125026407330387590332767717979162360393927322665617078377596	-0.06562275801313153145640968130682131890120304445164670319334337615804793185051792659829051178260182704	-0.01865365648381246028522601917339403659846185839310320651580257939556753679555319932161648629605426738	-0.1674749694825838296902499543508867945667128410953650932890542750813258913618545922620957316533769939	0.05523104718536597825983994027951544445523783953375698684581185508358101370808413338972634573981509339	0.03736655419486782085239723020510330725142860560115289999821197888527086820760531626503637002515085326	-0.1270495103334377277136869169174491197487961031615827857858437533263893771034757045169105177762407788
85	0.02995504794373303366322966990821797742275065635241988048192641032986094353445359159775285313283323883	-0.04812414754174355865316798256859835097382941006851399138156878163230366962561698537578382171085192153	0.02676066536741206999976681063469355427953047810748646354432166585186719083422839510121996197714313974	-0.03910919981822955286723294459022258814964735929784741273738391963282715823351030240221319843959301164	-0.1597174847174338042007814393611150133110872261273275938232833961565689903418753104919272466511893585	-0.01804450160729140936147085816595540803956639602805726963461289139640741122558293551607211402414795634	0.03088535182248816431045809581067414645568163649664944632144469737259924479542342462111139509346661973	-0.05491633286171896088853981163362653406520728319063578965752629996786365996131357535797409674679106127	0.03765735972759866043230155832362048811782204046188128367411995261827879215773246832631372156158886654	-0.07534514967933039621443367153753084269243592485141813417311275098956091323021569858586862489363380697	-0.0172578137910911595066352578641794412967604118723284462582652008970295780675094043418603761038245881	0.03866028795303625946631844923836564907359330163374697722956920161878739816863522865783075608850761099	0.04899396554694588679783521782572515326781605768326968022639321708731445875353387506509876461954137883	-0.16760524136731357336280653042531241199791976393806400053346483407427663612494521982463567564819121	-0.04917637670395585779977485363562938865029649858977563954147705736246020774774002360269413123914008325	-0.01719457900646942955296244367439321520551054539301535565176729087621852148672958585506527174011014849	-0.1706362927757504131676386129499589997597943704466615730551227365823130766491329612622571083340628263	0.04941426244403683243603529686287085870487391951941175324275635032091575464579751375465364628717303708	0.03339708761623638225442509980521683761312275320448497530103347946953804149309894439195990117676720903	-0.1352965599616892497686320722360655598978990187780297693722983639739389293150437126946155213473803658
86	0.02853776740440292934518945609887310042289025431281705678235634428335490486084799481945405560800360678	-0.04548736463358754744289061681413692667779771244295410078562735622143706543196141239751266032351389597	0.02504011511533095999015805227580304625298607435157296325319563617856793424466934163153337822071601743	-0.03632514974579407390079225716138941076260779814382691615241710017230828765447340441949527605812817565	-0.1623461549961756724199487334081697723068638647131268781984849706703914354669252021988108286211774136	-0.004314267100211167607805023210761752077746933543575243251800310047730440750117972402439631937646829017	0.01982632340035247043808254012826912471697282647729515049030013504238653790449607005998827763873157521	-0.0426569659675082512352018986826109913778736620730931118846946947511327740229380992702330431986617092	0.03366888700969552048694909190665188460209859284429410954005196033879276948518294864653967215054062037	-0.06436404352629204042236090175467362196940761147171428263234520027274875219639950137118483513071517575	-0.0157274516745238201615150560740643536177279676357156173379479020672542611926135836274306924564782679	0.04014640291141994174433042186283373334870362926831631489201674186439972438883703065534315845942689145	0.04383205172388463976556158059328532943635925258064494599736302639212652744897787789318492589526258233	-0.1684110029126197386762252430696462597616432557329256239214441860351688246796380187128156348470893861	-0.03507199443597280751779833248826705149089443465144906838614291075156559080131557598266208343533099767	-0.01573975086569191736989972633438176291221503124756408690528492381154564781144711586966775817314068992	-0.1707975936915460250286417393455874355459203152143575999672470518272790160431206042770682769205400645	0.04420536930392608915322279773170809855893960704411498776511229324778229707552931312948805942855148653	0.02984758967936854769200369622674377745028646290710076866987182054733861362720261038506355662527997713	-0.1400962745386624603696024561341854265016896764170487959322711955825557833491588667649982477098644375
87	0.02686049542925646702646382105373480927510461300620144203645118167944512858664796898526685368840057082	-0.04248784563307048127347815154299078939844140113705145750558942581902440634255232025371460143765427274	0.02322773175771648227618902066687422632388388930724257527720787420046175212190824654248297123026486449	-0.0334513097084828570620052227821654669686741546196124764589687209794381635880075338849000556616227037	-0.1619699875701200993353637976049780520526264125050656754285625470334325692870201146686423259008216976	0.006623967385069623539750926279529891451248470982167061594495323668054093095083053078901972833608079786	0.01062104383241022646788274656290549275687596457489612227418294259399030205839828553228185307518254282	-0.03212016817084427280099845650483512636444899254516647383427986965544196862769270480493776203526694214	0.03008598441872032274723790486646111501665015851724291285593903341153183743691351129174932444065588831	-0.05454888060515304069244856616912020022129076203031726125242569465796271651924503270470015785495224888	-0.01425978900944689160879653562683715701154070101005935670027942092231783826068183820786262536069591927	0.0405094502900547824029134279553538203799014943982421466280575669643529783009759560765104590908718313	0.0391843615611869134419005415282142436298450695436656032622561173165332641505364390204208338240849609	-0.1664971830774262607477621795467673175027018641610410783841729341268123644722503625003341903533932012	-0.02323565804090744952352765089082989958709503637151762649974055317947625341599424306258288023191549385	-0.0143242708467560814008390966704556307451558878959876383542198002246139176473416426701469006717738469	-0.168331571563156531089475416207537811973609588822189009684472818869558732526295706729924433826372224	0.03951644122074362294761829970302239757087011564850009473312441995711576892707065865391795922417588944	0.02665734048833487686083424258276079176845670231610828130417337522332702663238509936794304977675405325	-0.1418029445319382781467124735524642541204689280260610491214133674333911000975844305379553329071077222
88	0.02502162701007056261946882661584918137712300828809597918094558003898148063778950821442366884664383551	-0.03929157985708658996245955510556233188788851585345005575665090438039213709862870176573638976596151924	0.02138052440107300384393269510097445884111920309059729537763497321654315427536759869454849364962494371	-0.03057523715818970710681495014409279974990482666524518347443562332774546080603651295833951567914942241	-0.1589686888150347165847039256602241050860677230786147840457560981569847509810298550496175730912859979	0.01504949102561840190424026239108889674882879138134150078968658749341376354211481466453411973496519707	0.003172774348329833797990125663482135168104470641498118461580571321188024910544273422223965602016066355	-0.02324121139057694372357986754390358352278767794787254922579936170538580464897039304885242875367197468	0.02684720185436144921884317506144329853271206397283808125245056716829057892385139776938237962063795232	-0.04589266935467641861706304306039168544731017631444625031452365329005688080278623107159921961290978084	-0.01286719834298079188608199785437056027833009541194398910989364480845040842850655335499153116834995293	0.03998129645172222142252321170352022419707305667031044730277375137070330606157114673365141034560805061	0.03497610588312344594319716516840273590147592312818620343372897263862848223600261586040330888202088301	-0.1622205167112734306268305175853497045907689587609389778709199500880720042876332160776235357858333499	-0.01352157641803662160752569091081417043434596172027439611353214726273208739142696294017945948568540245	-0.01296622416258425234876269964412433922784664184389327717652371592659483342524440875460063024133687828	-0.163590153270895023829871543514908012582120454402071360482275435677511779465261344226202124297031411	0.03527153665964223344431793430107623101392490429787979448597278361545951248954658314859910894177795711	0.02377373957061609142603383520988379291213647543554133656358991175618241301341544980554391613493754491	-0.1407795598136266276522952630235927771449053458956277152073226520702795289370676953836410830225632804
89	0.02308871720684945218295408360667888412878030814456796671032769368597487927299729403199299180147246528	-0.03600820802803251738056258193675591883218048974645758527888123339993714793771515916585567463624146466	0.01953441536241735467648938437585312419697657787897689701911508517911341372786313497216674536897482896	-0.02774907641321610412888461317719058655745407878890416693689268897845133839972136407912921429901971546	-0.1536953450809373794901676429402723795347243113418419020592444946849615166706607353952690488866335896	0.02124104129708109966147682758631318694647792520238146857918264349784847105520897107480453871612886698	-0.00265838698353436485273618969675745333605153049399982020954917375023725123870405725887954994839642113	-0.01590899065487619262127791115189974447482041434806182228230606380517139347551078986248013235087315007	0.02390059491231107823916244504863798070617552329538341516136681132417849242669066992600308287137853651	-0.03833803287084227305484667918116141332212710304287798043572186258200332009121441435363842433519270854	-0.01155316872082466448895274147449245003544550781807698101202941076319606538125901177024634932003777974	0.03874159771585011300118245443006172016505300069149224898052263812394646464300449342564656341865008737	0.03114298712616361914619440646674657564763267236932648984269586724758433875779048901333013870126928185	-0.1559081785672598097744792605037256963304518114575887932105542642701737297811554176906500010079698543	-0.005749225623720600537355935919927778997298023529034771837764993551556292892485141807571979124378183257	-0.01167339055322965527409883487117647806241585463343077356312611245273514799899561659698064322501993253	-0.156893583032389218014450167289617872567702576329791150829826775605140486989834510673976132918169446	0.03140548139720533687069947411298932961543398530590670407737388368688046905018091055753396004479566122	0.02115159309669824742213290792907683571204199314777333728442310207161543538829971950989286909480557876	-0.1373737230157777471207294638943890369968504736643682024007257006836388712544274271099120124579749033
90	0.02110761054803147579071978553599390097163789985998194514098310419716172369583194416478197460229143488	-0.03270867962520638482395452656440714238583304795560991161878101031144873506905068053150841522302751851	0.01771123302745867474934010062917555042486941440874231293726728558405055663145829696124864745716136612	-0.025001911560222953124819472283856505792965396299614857577622912393786192171106725169464491082336107	-0.1464694300388993191562121992228587181003900925157302564354815596602273367978457336038224839523253859	0.02546468948007697079730699012258218534345875392121160496367476790371565183656404606638408348698104346	-0.007030709353430198041228149768487681313732604303477362360326766080940739427849563822963331985318835207	-0.009989551126898170716932357154862333147351442111888757898559327493554902104281622783700950734348423503	0.02120214275086962507101089399300215896151451840630878997798348774909509651846608289204298690262351925	-0.03180076121858250115754016337686065130848791556228707652552912002787587963504557337185773488759837371	-0.01031603405139018316482554327079861475038433972403311796683801771929729945357291882883359932740168556	0.03693082769755630312199139076845106083224594037563662111654850444680046568163518079454648569452341939	0.02762982577695148399861258280452797960395892046704281258492550124779837574566976219768958542084158534	-0.1478532727533245820184411890170594497770222840656281098263612761105792607193840542333811991425665247	0.000274730700095804452822931358179608268452659911302725986277753682515302688328395090113872233979889149	-0.01044733339888779729419702378214335245380367355693442910715462355376242605985116359458857163951760753	-0.1485271279957341286188221002438925843188910289837049516637236793135736404386979895625434836711776944	0.02786241536797530423706425454397020698731268232388884550945209381872793119564879097355454773540378076	0.01875216319844165692251880967346898863174671972096273081646598477592594685361372590718337060583373649	-0.1319063427295354538295996133360989409882243760746711322311620280020197664087403748869359455768636692
91	0.01910884669611369510927981643916871493584878954970476709242194159033415153455726556043278739022740873	-0.02943733606183506201295957315465628333567951451777177059628266803810362236711066709518212151556219751	0.01592335887578186818357454370112914593668742218881149055859259758866545340809012987522285051731046648	-0.02234780353543726256476471472298846334070108846182257808060097063542027817206801564445326242555006854	-0.137575466569768147055571431154979242045232066692902428206395383676320937384137770341753982395551548	0.02796821113002528400550039569911092236399832274008804400413886448425715708075750915720583668252884093	-0.01010646899042314827883283137925162086650147460430710077575480921127140266614928941299554347822750779	-0.005340193177567645346817358767988723614098058158687673611110062328155796599351388300347749920007854736	0.0187143667865851070137663625113339313090675333289425517661163979334287479749064783967749404834822888	-0.02618410707394191965209061678070672689603436786281588500356526706951820406569691004795457147804742627	-0.009151218849607709554833144834659662714683045298344806750132713926465766965871381772602051967141525514	0.03465985553001078772927991879809653732150620524255325218419244219029368493293950924164874403083528408	0.02438918962869556334938586499624988336175948911924109596064416781990374691046627935546304549254294215	-0.1383148336247145257503003855907735754120386895651955709232916148025770120750113848143155486876543752	0.004743866311007010716088212535858056389185242952061073599498141952953035641415039069876560887068753492	-0.009285915004016669366788785565096026808090804287561198467802566604429206517492278155020066523598229405	-0.138741783790186907912684769462060625883289892935444851828382441420228688609290009619525735070951208	0.02459436794646570474584340816412325931774461017566780084419674068630084895671345290837299903934600698	0.0165422020236836242288923178945186105469298999403244145377845076170939585223628970270376464173514466	-0.1246675354961524091632646182380222628725026525441187345989802227754589618009333833668286044003001031
92	0.01711215668006212131514058262597013811716880369575059128489642278409447538458320357421307667235185288	-0.02622020098340507756569624030129533358187515387344406100736312652872768865907900341454291696700922069	0.01417683393389145980448101084466413726240493170697129847814633095976439515379344562444944270039087606	-0.01979105032842744839195369206262007636519365890129659605009427239182339593353728103956556346812270626	-0.1272646461905985098229749965349600081075270179615016267847008003488920978313940106410771322789449376	0.02897920075192213608643975155577873936141365113646790977317554858210583488483527970467330310937830145	-0.01204398271416745589280897584017171613058245852385032295551441036942760222523747475635259232975541247	-0.001817686897289600254347518749968996759747352708621240895215106411496796289014256510040275183262209077	0.01640516023402466642378922712857967997773496125130771965384893790284133845767575427032536256828739367	-0.02138728786301580184142078018328996209570667801429995770521946057792165471537063795732323126448776077	-0.008052592428644508869443428903975351051189605376196526627357228023692016240169850936950094479315791331	0.03201703419653895203462891494841941352215932950329045972624523808860387408616611239700043456465320392	0.02138014031679664039539280175212845908885288168889494811755038625620229332074416220017652036886724848	-0.1275201036337889434759977156784736458125891468198038569931298315838586017622331663367669912328057157	0.007845152233588816334368838408015289728353528431177421898381782096812792989312168286800934498055236614	-0.008184850990371629866142469980731562528176639341053207990470872741727222566008584332402778380836957518	-0.1277569436801757313319160769506503574914600351013492813411031673387090314870265554243022833150115891	0.02155996706340814697411956660498185269578710041656502752009998965112047952532941834317014409732267002	0.01449306258064216884703727698157239159790895815737931150154649430226358490264176043387979228662115108	-0.1159164868748544225199574601365005238927545075747592126551079986006906733477005240798565975535837371
93	0.01512962555612676843937434914009257725821457815312873690997222422143115118713437669234821578779778159	-0.02307068539068823141619307533086746137998275437949368802447968509250607684518164283363169177498874722	0.01247344602031405509902396542828761990078162154922189327633243244525547718455061939731516231110559647	-0.01732964392580683985836027864380245770795223726905102642288016012945448206965881107870989400575801485	-0.1157578746436627357845666133534096346257092917939710342156004895872945370896757218788137209692866848	0.02870529658372186898466157060913209476934468090138029020772399224488149845920979650712663325578942752	-0.01299354311962534771829554057581037188454596586772593877131035786438256483333052729471993814511011866	0.0007171902990675513329869524261037889195827435467552731704191620527201204400723048046629910525055488546	0.01424681039248425788577187081932646659891402982464563758283426298728254825282676306299869218586678851	-0.01731036113087841572398660897375973481739717722203078123833098709428637136191277230878175752170601565	-0.007013280144323818816357121328905335250597767803645081434265068560325786074362060367261788009589394908	0.02907348985779580447385431759689743164898357138965241023505899056464414427101214203885023288037344707	0.01856713356029840529446509572664756342986196052228922156319938949207526989059393548515667798255609013	-0.1156678361508547670913573700487129357828666474131245782027052307231314860335861695920416152589870816	0.009755617543841955160552613008676069878199492134402710802545001426865551666446012573958890470747681849	-0.007138670122124105424948921866457636949507375894393363606253330647957108847503336086612687521557022502	-0.1157639014390554581855187790884563146919448550708582122114361232266819530730849667594798279538560582	0.01872331295691654455875506938393886928266289007318674412468801841772841209010462320365770945238752681	0.01257991683323294025935181189016461175365971162058616330730945053897619437816241575654462315794229186	-0.1058833865186857900208157934165335870272142420816957027391601215511397014887368428580574756462701643
94	0.01316792371527160177062988653565609872480188382194990796036605472105705192593069009356070373309181283	-0.01999352474151020703193594789680337571989349958996033486959665313944348199577810012592668530114002942	0.01081213757962736594397145258336018153383238051447435137102010274715622118585054672238339630182138552	-0.01495754606396027297114385180756847015742162237977067417305261851272581055035205322029584148092479793	-0.1032493894173794428457681626352687650588675553204073435565814025131634021484250215386758631576297033	0.02733554611411244467283639688420245547714535795582921296171952906581484480036503836449086041510130235	-0.01309571647256815138096356578485376479659481938863967806969979512033637289907970516732208237598981047	0.002397402825967266927200020333834311023964860284682564106159747072365417149764587642696647375441586924	0.01221518636421040056669355321747012809729195866838072571489842638378905885971685566753559875128032098	-0.01385683307599483681749744036329119516805753209647385330870051677438029949636697369879484595654400439	-0.006026140705785347907412680522071751638925977483593200983734026560366083177419263087624255065715094952	0.02588710694196256288041937027125394131063037613612516812475070253832078635277862224204082369407267655	0.01591907371598508153903372982544721143392979792029309524978926531337930878657922814444147110468306596	-0.1029319378153081651554972378380645688047328252446617134288798171622325160524265195284664872916716398	0.01064112794492790054598215714964179911588418797525372362753514936884772796221197724569786304834393654	-0.006141302156552174196174514794908196594803867099098516751868119946158305372711365953842641796302146838	-0.1029295778842680849123141204408826790267537578542100511496510621734604841498549025935673251955960715	0.01605301359161700521181375792394343813435689140152873230517793980236261623899711755396237103861049364	0.01078108331660117503607869624891831339577187378403116225990320023203523243994316547799965910182428001	-0.09477235569858450224552771220426222938386032656363083115310451746666369314009855997019930743998534335
95	0.01122988656016729293862265895435925868321840261386873251461702138297124382268396669196850254746382222	-0.01698750196638897832288337211674996530436663900081486227425556467665068561715184513346498466486900475	0.009189957331286336184372387469274529037312028664907238404807314763369987915418081929073742272391401755	-0.01266618422091888627707303134537740135447633689545767977680807345213704190984631926994142487580663055	-0.08991048809554397122539098823312153574424670715614054223278626454937755061625170614869626709020672071	0.02504234323955466014314600962753932664635178662200687109203411040563469290267209288968128727215446031	-0.01248105296998801144862687991476234541018030863840317567845029968704091727048554975701585658759136317	0.003348818713424856065423482435182967239455543800645171516895897421880887423144716827538359049778474953	0.01028906395968866220130367979059117180037660885500900058743337446419649624153380506716804783164768789	-0.01093485607290674105143849852810484497897458475429093496148644692155430618343270152849878504494597752	-0.005084036634419775641276039891262057793821909374492529921090310637631410849992302158466139318426381172	0.02250556361024940951986357046420946491379015765564588681513559017629185238146516860830624964910320582	0.01340850806538700837359007202099501004502271735165280884111097632785175487676288298665947879210288568	-0.08946509098334519218887811695129173457084481303407776975230264733978677572675612751424994759009502876	0.01065642647655588175544456094964304241076560388276514727561144089464277720603083255713330462300752144	-0.00518643094135393282098565393832757045396627629833452784731029899315971693030373418421689826210781659	-0.08940015819129983558622628933591587105110371978161296619429602681833725124569475568087688732046110349	0.01352136484606179806222229326548697813475824583496163105314761878490952460874500060979059530979355242	0.009077454549064537300916800367258945913045279417985806890745024828306638508455020638035571119810860682	-0.08276475933329984451266768284249877455917146726431303830856670068455186767465304760736520010957681522
96	0.009315637180461395228949686446952630041067178188889993940272873725773264485535326737894213986215511179	-0.01404733351370149826751647547935704665036111694737295849436996560226633467038704439886971884714858594	0.007602703653963516046427011477161235628387024668113706233242358362562239836364095251256983565028351254	-0.01044542944226873732734624839119950853973572708378327239297928042898623464905543109055935102106185218	-0.07589313391962043936566164035085674550740826312548903982948333784792480604678155150601541561749560822	0.0219836094850258104881169130429621913189971286888420596256746115589461244563771493272488510199756091	-0.01127062407205188526797662855039698005519360858419963418430836030744034192555622090719611600236445831	0.003690234544429958171902795913472105869595739349857480744342442492546567790642556003562524448764904246	0.00844956193523326397171146955932581048659420399659444919546898567783692780144472354209523858728942811	-0.008457554431215852819029448663863515313230595141996247264865737961010809172669939073900755042292952998	-0.004179976036028835393953822356728330929731446631680217706266350793772579509376413604795322858550001475	0.01896867303216736742341323193663286645244339121706706566760866955051491120977736769238853960377013566	0.01101094100989481765118996527136911432175198649805524575327757680412399742600937650013606107500604716	-0.07540218340684665397229363798676892496435427046282252968882245971305923086394377513439186000470998619	0.009945908952390260877981836346522924175996379564088905631580861935963468548766386868925383460921036865	-0.004267698405402280510678202017233245337567238514779786580704904214190198963486912371061876609536676419	-0.07530449579657096925927106697912069745236261194793926802854636133189146109625745127424292425923531753	0.01110365410590596278940526382497178387894687979807642222341200375694783609569289154037519108832883736	0.007452010284113916609641785226165580284812425034277081897205774476889932092958909168972645904140184057	-0.07002257359620160361443310838408589513978146858190600414078516967849518010589589168272084332775504654
97	0.007423387966520139322096675205241478755886139652100087789201774451783372385475431790494397542135775211	-0.01116497673146529591378554828391399304233782312554440153087276406197047235317752842477014993623244091	0.00604535863574891176508248244406577435286611228029543639270133318191134735023976145165175122646052555	-0.008284228124590595980602810144421519511265231711287595367811253319487664425243758924110474656615622251	-0.061333335639994335463087868433762010093681578487336798392889071489907422945041386435586965811419765	0.01830503754039105508036185794093628101874142990986586660947233629447698605378482802105134249117574671	-0.009577028991522677193924771212800733352526900842349978158018511184583302549131188572221614171582290066	0.003533919186247055086761115599755318856710729777210390119021961541495189845361956138453885388384867752	0.006679667121135198935455553854640122817692948226827313035093361195306556577398624596545818015569706438	-0.006342817811655859276787274878898043542388516649682514539292155619590114451043173822814001974546605149	-0.003307174205625796508299129153101420227247143622100349256192814619929486305058159443056428210323499757	0.01531021598585228171135431642925884128927313245992446916850747549344003853403154833944098537719571788	0.008704247712771399634677511400255160099410687129416156294700930346531178877433736902659208449789810998	-0.0608634779311116205948832332293618346002680272307340879701381114622576949067522991253357888330646448	0.008644811765677434062111303840035502660924703752464950815947942138691358322246575396636598570622420227	-0.003378813465956893487617162720300103301894286264675686780198195430976975518627532592582730656516997733	-0.06075723322030808380978068479989222437624724530257025267235794856653571908577552387821928862039909046	0.008777565761147091778896319451173020368942360693552648109943162421029360239992358036824359312834091995	0.005889402000943772957414499930333717465650420951622532647350312569254403267392813352240836137861136999	-0.05669164402884554328457056078836343713351340105020744701875380265211766908273791155422819704748804612
98	0.005550016761050111664756258019337796495862838657087439747116195766442919728488059308100181619550673259	-0.008330536936749563485685111000631845319147700249555060178886506964894836267553864335171671559400597327	0.004512379634555554903308849913248937429606862353940577280156410730535729583022819764319800246465127799	-0.006171002141933950482143717523556199840496137892188850867608044814738562897390987189102385696728297765	-0.04635427286768325896356212172581594943363258728118994327181590237350713384120034840167423368609185726	0.01414230330259480037798880873773102846051450494922998802355237528976721568840084217695427067302382021	-0.007505654531199180553898209064536283930087864866181426013862130312007220017111610728830470668741750099	0.002986462054131794520151976873354015054736146838956041413345592929312689555518253278024943350776379343	0.004963829415667356490180444743732652380065944056185817529753208105223540507048343382451421919245811897	-0.004512775017565035380746058635650198393800210369235136507762990347474028693068343715441291544089539561	-0.002459065388396464504045387670747657483976396249516244483603524381924382292621056478477029125425216169	0.01155940106816469465545579368595393921574922594053199491560340538096374250434618503518600458808117275	0.006468168042065364330647722109667981480562805389550531539709588688368386711228261958118259503541160867	-0.04595751378071755436864429736024839343385873841227746927251025886873554651162513224679518164869037004	0.006880618169048547190315506949226618137382541124910282017901905412645487288314675942101362209674438023	-0.002513600236468571057698424413140892914449103072106494183919740073988230841459117587294170522181793617	-0.04586164196499812222379003521384521773831705438386519707949413242269618365199297397764108706934363686	0.006522668742185693524067901540300480157679173012809554955189776813064819425435071374002024641236757419	0.004375594909926405223005100600919665250295677443903933544837759813704210168058668476359466662861589403	-0.04290476468945342004224075648158321744408845017663877479853426880190952900201230845949798985126374385
99	0.003691485491423994041226844234599021560030223915804922523475396441310724246692355336867690050169853489	-0.00553289866460564663717247353029414298874892089619388485089024562445167877912265488257665634097224716	0.002997894072075147701616505837388743877132512829440730363206650797482771698410213750973290869774114767	-0.004093894198178134551381336649312565801223680235851785468990578342662046503263594872082621158219547627	-0.03106917935793784776601580623266502659274712038916053053231180280277783754887804912160981048730686217	0.009623205438655714703030514193907158463900017411653257759643417495178123702531514933936367704039651332	-0.00515606142221673589722090156734350218866116637510144075504765878895792448107758486886750219537640587	0.002149794347298247661004774121496304566149477623126964771618439915998245056169659282045791114890274376	0.003287610626652771164889441188900835909003013461992143240250847194441804118341461290388576410691872139	-0.002893080306704606699138927777849457674768553494057644369134521218594188607420032767679032403930120142	-0.001629283740365226454801041426509876572959178456662761004197279789213903803747281935554833506140640209	0.00774205419274558151793406542684100295732009659078775656472163857109629786791250998599381805895303151	0.004283863626658173902933465980403639165621077722285977253145228865266507614042444975515336051991386012	-0.03078376280593394241896252238421455074779047263060280818261221854410554701811539700082184227934164317	0.004774569731760938239217554814190787813990784134785734918419513042124125649115554523706510058438345891	-0.001666007601100428595312017824102376088449522350036865769944654131311461679330117566991820678333764935	-0.0307122110923688866147135339355908263107704230234234382891672847229380072976810614794303527966016607	0.004319968397880537796288133327532048221632501709917724264737422899745410263700885285547202838523020652	0.002897555139927830913556875398318689325147773915571664080145444575587788895846077941724305007406059318	-0.02878456402480170172061516952260951421083624716362814365006214080693217052657499248692181029149245259
100	0.001843150363333609381002709657125481057968543087628090788313229313364933266592049922956753487915586501	-0.002760169395794434714994478556929443662587369338454834197039816347603166902712192589264218165252894065	0.001495829265921889974653843080566908192744526024356479724606326302217312957313997951590904427920780206	-0.002040910869777829909639703753208836813065246649098544090109380515434251717548199384041105916637118308	-0.01558401890154004824732930246935902613503766024866674264207320747841464409279070684465732241207479354	0.004869722981143778906074455619681039421618085561000671526424220202446890848798260134596001652120235909	-0.002623425931456362184402660573107846647069309712648724051246567149365771188851657326340696058182257499	0.001122304225489938464598050310913809819251903002705390436846037283344621546661033991282626593683956917	0.001637373602982199563758421084427131781149976329031775417963276064034124366150734292840950443513256066	-0.001412093145182387620462733307067654053050617375824159194923544889462294262779910519763565820705000266	-0.0008116254992292478208052870077515592780377395536775300536550617637058919259977284412076654817130443789	0.003881614858524169187441719317371848487137686762519977493179285286830766606445225643241005155599001046	0.002133522811364231588643775988846683572903395315822198841681134433368046022125832763670245159749983036	-0.01543508054879268138258029445898973108337340190808564882895108328628532812527650455302463892224714016	0.002443220157108093672830015562628387986095798040948566164719923588339395645761958751534225469776924368	-0.0008300944523491995601601632317805092878643546252148592612790841986401961478357090857017653977878880566	-0.01539702784487529391996712596511155414598205327846703221187128112601353701477624778973640071590039455	0.00215150713094914673896674658793128073853346104587347674017378825458242767984749770900934628420719654	0.001442971195045344585805550841425101794393561233228709441525001967876342729196069335561019491826041336	-0.01444621445495398827968674680044029122313014562113212603992962065182214018890473269326790683823356814
